AdS$_7$ Black Holes from Rotating M5-branes

We construct a general asymptotically locally AdS$_7$ stationary black hole solution of 7d maximal gauged supergravity with three angular momenta and two electric charges. When embedded in 11d supergravity the black hole describes the backreaction of $N$ coincident rotating M5-branes. We study the thermodynamic properties of the black hole and present explicit expressions for its entropy, energy, electric charges, and angular momenta. We show that in the supersymmetric limit of the solution its entropy and on-shell action precisely agree with the result for the path integral of the holographically dual 6d $\mathcal{N}=(2,0)$ SCFT on $S^1\times S^5$ to leading order in the large $N$ limit.

==> AdS7-BH-Thermodynamics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    335003,       9111]
NotebookOptionsPosition[    328630,       8916]
NotebookOutlinePosition[    329061,       8933]
CellTagsIndexPosition[    329018,       8930]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["functions describing the solution", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.8928926275881395`*^9}, {
  3.8930425069354515`*^9, 3.8930425258529224`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1708b34b-9506-489d-b5d0-8dfd6f040f71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"paramsol", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalDelta]c1c2", "\[Rule]", 
     RowBox[{"c1", "-", "c2"}]}], ",", 
    RowBox[{"\[CapitalXi]1", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["a1", "2"], " ", 
       SuperscriptBox["g", "2"]}]}]}], ",", 
    RowBox[{"\[CapitalXi]2", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["a2", "2"], " ", 
       SuperscriptBox["g", "2"]}]}]}], ",", 
    RowBox[{"\[CapitalXi]3", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["a3", "2"], " ", 
       SuperscriptBox["g", "2"]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.892892827979991*^9, 3.892892870157178*^9}, {
   3.89304283385878*^9, 3.8930428382467747`*^9}, 3.8930428809838047`*^9},
 ExpressionUUID -> "28c701fc-f7c6-495d-b6f4-927349717c28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]c1c2", "\[Rule]", 
    RowBox[{"c1", "-", "c2"}]}], ",", 
   RowBox[{"\[CapitalXi]1", "\[Rule]", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["g", "2"]}]}]}], ",", 
   RowBox[{"\[CapitalXi]2", "\[Rule]", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox["g", "2"]}]}]}], ",", 
   RowBox[{"\[CapitalXi]3", "\[Rule]", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["g", "2"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8930428368683124`*^9, 3.8930428385766664`*^9}, 
   3.9042872181576834`*^9, 3.9042917272869744`*^9, 3.9042917998889246`*^9, 
   3.9042922921590443`*^9, 3.90429248221253*^9, 3.904297163057906*^9},
 ExpressionUUID -> "69c651e5-8a42-4d7f-81cf-05d759c7d3ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"functionsol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"H1", "[", 
       RowBox[{"r", ",", "y", ",", "z"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", "m", " ", 
           SuperscriptBox["s1", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", " ", 
             SuperscriptBox["z", "2"]}], ")"}]}]]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"H2", "[", 
       RowBox[{"r", ",", "y", ",", "z"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", "m", " ", 
           SuperscriptBox["s2", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", " ", 
             SuperscriptBox["z", "2"]}], ")"}]}]]}]}], "]"}]}], ",", 
     RowBox[{"S", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "r", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s1", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s2", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", "m", " ", "g", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["a1", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["a2", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}]}], "]"}]}], ",", 
     RowBox[{"U", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "r", "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["g", "2"], 
              SuperscriptBox["r", "2"]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a1", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a2", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a3", "2"]}], ")"}]}], 
          SuperscriptBox["r", "2"]], "-", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s1", "2"], "+", 
            SuperscriptBox["s2", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["r", "2"]}], "+", 
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["m", "2"], 
           SuperscriptBox["g", "2"], 
           SuperscriptBox["s1", "2"], 
           SuperscriptBox["s2", "2"]}], 
          SuperscriptBox["r", "2"]], "-", 
         FractionBox[
          RowBox[{"2", "m", " ", "g", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s1", "2"], "+", 
             SuperscriptBox["s2", "2"]}], ")"}], "a1", " ", "a2", " ", "a3"}], 
          SuperscriptBox["r", "2"]], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "m", " ", "g", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"c1", "-", "c2"}], ")"}], "2"]}], 
           SuperscriptBox["r", "2"]], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}], "  ", "-", 
         RowBox[{
          FractionBox["1", "2"], "m", " ", 
          SuperscriptBox["g", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"a1", " ", "a2", " ", "a3"}], ")"}], " ", "g"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a1"}], "+", "a2", "+", "a3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "-", "a3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a1", "-", "a2", "+", "a3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", 
             SuperscriptBox["g", "2"]}]}], ")"}]}]}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8928934491756935`*^9, 3.89289349341263*^9}, {
   3.892893559576646*^9, 3.892893628409889*^9}, {3.8928939289479437`*^9, 
   3.8928939333292913`*^9}, {3.8928940177532177`*^9, 3.892894094237992*^9}, {
   3.8930423109201746`*^9, 3.8930423475281906`*^9}, 3.893042398029586*^9, 
   3.8930424584653535`*^9, {3.8930425339478154`*^9, 3.893042536251622*^9}, {
   3.8930425775320187`*^9, 3.8930425955430684`*^9}, {3.9042917919059515`*^9, 
   3.9042917974404125`*^9}, {3.904292427941869*^9, 3.9042924317440805`*^9}, 
   3.9042924760674872`*^9},
 ExpressionUUID -> "aa4d9dd3-1964-4d7e-9673-f0269fa52932"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Horizon", " ", "values"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904292682809517*^9, 3.9042926863827977`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sh", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", "rp", "]"}], "/.", "functionsol"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.890348620370878*^9, 3.890348627077385*^9}, 
   3.890467972084869*^9, 3.89061321676851*^9},
 ExpressionUUID -> "c2dfdda5-1576-4ebc-97d5-c3f86cfd7519"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Uh", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"U", "[", "rp", "]"}], "/.", "functionsol"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.890309453499736*^9, 3.890309459772091*^9}, {
   3.8903096812416334`*^9, 3.890309737989724*^9}, {3.890309769795542*^9, 
   3.890309771924265*^9}, 3.890467971561428*^9, 3.890613218219404*^9},
 ExpressionUUID -> "feb05672-3cd0-4c3c-9139-c84434280f4a"],

Cell["the metric", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.8928926275881395`*^9}, {
  3.892894260613055*^9, 3.8928942614481044`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"251523e8-a01a-4cc4-b208-7e059aeee3ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}]}], 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"d", "[", "t", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"a1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}], " ", "\[CapitalXi]1"}]], 
     RowBox[{"d", "[", "\[Phi]1", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"a2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}], " ", "\[CapitalXi]2"}]], 
     RowBox[{"d", "[", "\[Phi]2", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"a3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}], " ", "\[CapitalXi]3"}]], 
     RowBox[{"d", "[", "\[Phi]3", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}], 
          SuperscriptBox["g", "2"]}], "-", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox["g", "3"]}]}], ")"}]}], 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"d", "[", "t", "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"a1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "-", 
            SuperscriptBox["a2", "2"], "-", 
            SuperscriptBox["a3", "2"]}], ")"}], 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "a2", " ", "a3"}], "a1"], "g"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}], " ", "\[CapitalXi]1"}]], 
     RowBox[{"d", "[", "\[Phi]1", "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"a2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a2", "2"], "-", 
            SuperscriptBox["a3", "2"], "-", 
            SuperscriptBox["a1", "2"]}], ")"}], 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "a3", " ", "a1"}], "a2"], "g"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}], " ", "\[CapitalXi]2"}]], 
     RowBox[{"d", "[", "\[Phi]2", "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"a3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a3", "2"], "-", 
            SuperscriptBox["a1", "2"], "-", 
            SuperscriptBox["a2", "2"]}], ")"}], 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "a1", " ", "a2"}], "a3"], "g"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}], " ", "\[CapitalXi]3"}]], 
     RowBox[{"d", "[", "\[Phi]3", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.888982920685732*^9, 3.8889829481006145`*^9}, {
  3.8889829823614907`*^9, 3.8889829865186253`*^9}, {3.892894102053851*^9, 
  3.892894103731209*^9}, {3.893042178129304*^9, 3.8930422322924967`*^9}, {
  3.893042741089449*^9, 3.8930427754176645`*^9}},
 ExpressionUUID -> "64fc218d-8ed5-43e9-bf0c-e16534b31806"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K1", "[", 
    RowBox[{"y", ",", "z"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"c1", "+", "c2"}], 
      RowBox[{"2", "s1"}]], " ", "X"}], "+", 
    RowBox[{
     FractionBox["\[CapitalDelta]c1c2", 
      RowBox[{"2", "s1"}]], " ", "Y"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2", "[", 
    RowBox[{"y", ",", "z"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"c1", "+", "c2"}], 
      RowBox[{"2", "s2"}]], " ", "X"}], "-", 
    RowBox[{
     FractionBox["\[CapitalDelta]c1c2", 
      RowBox[{"2", "s2"}]], " ", "Y"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8881107967980685`*^9, 3.888110834798278*^9}, {
  3.8881109487440696`*^9, 3.8881109683377657`*^9}, {3.8882038498632236`*^9, 
  3.88820385458339*^9}, {3.888982733444273*^9, 3.8889828719220314`*^9}, {
  3.8889829035414953`*^9, 3.888982918130521*^9}, {3.888982955653835*^9, 
  3.8889829715154767`*^9}, {3.8928941079005604`*^9, 3.8928941097436447`*^9}, {
  3.8930428248544683`*^9, 3.893042831510208*^9}},
 ExpressionUUID -> "2a5e7a1d-0258-4578-9ac9-02e7f592dacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g7metric1", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
       RowBox[{"H2", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], ")"}], 
     RowBox[{"1", "/", "5"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], 
             SuperscriptBox["r", "2"]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["g", "2"], 
             SuperscriptBox["y", "2"]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["g", "2"], 
             SuperscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
         "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]]}], 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{"U", "[", "r", "]"}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}], 
         SuperscriptBox["y", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["g", "2"], 
            SuperscriptBox["y", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["g", "2"], 
            SuperscriptBox["z", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["a2", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "-", 
           SuperscriptBox["a3", "2"]}], ")"}], "\[CapitalXi]1"}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]1", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["a1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "-", 
           SuperscriptBox["a3", "2"]}], ")"}], "\[CapitalXi]2"}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]2", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["a1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a3", "2"], "-", 
           SuperscriptBox["a2", "2"]}], ")"}], "\[CapitalXi]3"}]], 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]3", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"H1", "[", 
           RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["s2", "2"], 
          SuperscriptBox["s1", "2"]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"K1", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"H2", "[", 
           RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["s1", "2"], 
          SuperscriptBox["s2", "2"]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"K2", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888286407807758*^9, 3.888286472600917*^9}, {
   3.8882865237142534`*^9, 3.8882867728980856`*^9}, {3.88828761065744*^9, 
   3.8882876943285627`*^9}, {3.8882890984167395`*^9, 3.888289120277355*^9}, {
   3.888996373023912*^9, 3.8889964243848457`*^9}, {3.8890063261908245`*^9, 
   3.8890063729059057`*^9}, {3.889006454152772*^9, 3.8890064550321445`*^9}, {
   3.8890066564073296`*^9, 3.8890066618818197`*^9}, 3.889064739128687*^9, {
   3.8925181522738323`*^9, 3.89251815237103*^9}, {3.8928941142994137`*^9, 
   3.8928941657689257`*^9}, 3.8928942397185907`*^9, {3.893042237827127*^9, 
   3.8930422676618853`*^9}, {3.8930427205209846`*^9, 3.89304273385563*^9}},
 ExpressionUUID -> "f7d324b3-bcec-4244-8d16-4af4217ddd07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g7matrix1", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"D", "[", 
     RowBox[{"g7metric1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "t", "]"}], ",", 
          RowBox[{"d", "[", "r", "]"}], ",", 
          RowBox[{"d", "[", "y", "]"}], ",", 
          RowBox[{"d", "[", "z", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]1", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]2", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]3", "]"}]}], "}"}], ",", "2"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.892894244096982*^9},
 ExpressionUUID -> "bebf9323-0d52-455a-aeda-e66880a1b607"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g7metric2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W1", "[", 
      RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"d", "[", "t", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W2", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"d", "[", "r", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W3", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"d", "[", "y", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W4", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"d", "[", "z", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W5", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]1", "]"}], "-", 
       RowBox[{
        RowBox[{"W6", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "t", "]"}]}]}], ")"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W7", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]2", "]"}], "+", 
       RowBox[{
        RowBox[{"W8", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "\[Phi]1", "]"}]}], "-", 
       RowBox[{
        RowBox[{"W9", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "t", "]"}]}]}], ")"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"W10", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]3", "]"}], "+", 
       RowBox[{
        RowBox[{"W11", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "\[Phi]2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"W12", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "\[Phi]1", "]"}]}], "-", 
       RowBox[{
        RowBox[{"W13", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
        RowBox[{"d", "[", "t", "]"}]}]}], ")"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.888287687868555*^9, 3.8882878317098317`*^9}, {
  3.888287896491987*^9, 3.8882879333702345`*^9}, {3.8882889166609616`*^9, 
  3.8882889272469234`*^9}, {3.8882890594083776`*^9, 3.888289059472111*^9}, {
  3.8889964276694374`*^9, 3.8889964291210394`*^9}, {3.889005601620987*^9, 
  3.889005609844284*^9}, {3.892517858592251*^9, 3.892517858879015*^9}, {
  3.892518268275297*^9, 3.892518268562809*^9}, {3.892894151806101*^9, 
  3.8928941543847027`*^9}},
 ExpressionUUID -> "474f6086-5d9d-442b-b556-d3ef2973eeab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
   RowBox[{"W1", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"W10", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "[", "\[Phi]3", "]"}], "+", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]2", "]"}], " ", 
       RowBox[{"W11", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]1", "]"}], " ", 
       RowBox[{"W12", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"d", "[", "t", "]"}], " ", 
       RowBox[{"W13", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"d", "[", "r", "]"}], "2"], " ", 
   RowBox[{"W2", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"d", "[", "y", "]"}], "2"], " ", 
   RowBox[{"W3", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"d", "[", "z", "]"}], "2"], " ", 
   RowBox[{"W4", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"W5", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "[", "\[Phi]1", "]"}], "-", 
      RowBox[{
       RowBox[{"d", "[", "t", "]"}], " ", 
       RowBox[{"W6", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"W7", "[", 
    RowBox[{"r", ",", "y", ",", "z"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "[", "\[Phi]2", "]"}], "+", 
      RowBox[{
       RowBox[{"d", "[", "\[Phi]1", "]"}], " ", 
       RowBox[{"W8", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"d", "[", "t", "]"}], " ", 
       RowBox[{"W9", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwBuI1ZyymBP1446g/OWgpiH7mwnwLRM9ouewcDKQ/zHvr
AaInpfiFgOj7ssvXLPn5xjHDpUpiGZAOqUsKAtE+dS92gehXZvP/rgbS041W
c64B0td/eQuvBdIS6xO2gmiW59oMG4H0Kg1ObhB95lOJ3GYgPWe7ctcWIG37
ZmnKWSC94K/dwgtA2u3P7X9XgXSnjOzahb/eOE7cu3LfciBtYNb57CyQLukp
m3QOSDPcXz8HRP9i0uKX+PvGUc3WSQxEp5x2MwfRS2yd54DoolLDaGkgbZPc
mQKig5SSnRSBNM/K0FoQvcFL7n81kPYRSC+d/u+NY5/P6xvu/984CmjWXfEE
0uIzDFq9gTRH8M2+iUD6WXoI6ysgreNrc/gdkK74IPb5A5CefJtrqxPDW8d9
lyxOugPpz7JhXB5AuuxyawuILqm9mp8MpCeJRm0E0XaM8ydmAWkJZbbJ24F0
z4bYBTtA+lR1JXYDaS1XPe33QPpZouA0EC0gXngaRKdYzp2XzPjWMSPbzOGa
GNC8NXmSt4E0ACZm/DU=
  "],
 ExpressionUUID -> "71860e74-6475-42dc-ad47-9e8052d88222"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g7matrix2", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"D", "[", 
     RowBox[{"g7metric2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", "t", "]"}], ",", 
          RowBox[{"d", "[", "r", "]"}], ",", 
          RowBox[{"d", "[", "y", "]"}], ",", 
          RowBox[{"d", "[", "z", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]1", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]2", "]"}], ",", 
          RowBox[{"d", "[", "\[Phi]3", "]"}]}], "}"}], ",", "2"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888997073648739*^9, 3.88899715505612*^9}, 
   3.889006702308849*^9, {3.8928941814930553`*^9, 3.8928942483390837`*^9}},
 ExpressionUUID -> "636fd05c-af6c-4f74-ba00-a4b402d9c2ca"],

Cell["scalars ", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.8928926275881395`*^9}, {
   3.892894267281639*^9, 3.892894272761491*^9}, 3.8928944526696153`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"80437fe4-8d11-4fa0-92fe-17149aec8a90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X1", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
       RowBox[{"H2", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], ")"}], 
     RowBox[{"2", "/", "5"}]], 
    RowBox[{"H1", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H1", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}], 
       RowBox[{"H2", "[", 
        RowBox[{"r", ",", "y", ",", "z"}], "]"}]}], ")"}], 
     RowBox[{"2", "/", "5"}]], 
    RowBox[{"H2", "[", 
     RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.892895411575223*^9, 3.8928954273057604`*^9}},
 ExpressionUUID -> "ccbf73b4-4421-4452-9c10-70c376f0a54b"],

Cell["gauge fields", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.8928926275881395`*^9}, {
  3.892894267281639*^9, 3.892894272761491*^9}, {3.8928944526696153`*^9, 
  3.8928944575590677`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"51fc435a-677a-424d-9851-6b08b99bb285"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AA", "[", 
    RowBox[{"v1_", ",", "v2_", ",", "v3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "v1"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "v2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "v3"}]}], ")"}]}], 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"d", "[", "t", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", "v1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", "v2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", "v3"}], ")"}]}], 
      RowBox[{"a1", " ", "\[CapitalXi]1", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}]}]], 
     RowBox[{"d", "[", "\[Phi]1", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", "v1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", "v2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", "v3"}], ")"}]}], 
      RowBox[{"a2", " ", "\[CapitalXi]2", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox["a3", "2"]}], ")"}]}]], 
     RowBox[{"d", "[", "\[Phi]2", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", "v1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", "v2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", "v3"}], ")"}]}], 
      RowBox[{"a3", " ", "\[CapitalXi]3", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a1", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a3", "2"], "-", 
         SuperscriptBox["a2", "2"]}], ")"}]}]], 
     RowBox[{"d", "[", "\[Phi]3", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]sq", "[", 
   RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a1", "2"], "-", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a1", "2"], "-", 
      SuperscriptBox["z", "2"]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a1", "2"], "-", 
      SuperscriptBox["a2", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a1", "2"], "-", 
      SuperscriptBox["a3", "2"]}], ")"}]}]]}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]sq1", "=", 
   RowBox[{"\[Mu]sq", "[", 
    RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}]}], ";", 
  RowBox[{"\[Mu]sq2", "=", 
   RowBox[{"\[Mu]sq", "[", 
    RowBox[{"a2", ",", "a3", ",", "a1"}], "]"}]}], ";", 
  RowBox[{"\[Mu]sq3", "=", 
   RowBox[{"\[Mu]sq", "[", 
    RowBox[{"a3", ",", "a1", ",", "a2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8870984250448256`*^9, 3.88709844830874*^9}, 
   3.8889831152197776`*^9, {3.8889831706790905`*^9, 3.8889831724689083`*^9}, {
   3.889005385046932*^9, 3.8890053854142065`*^9}, {3.892894502893184*^9, 
   3.8928945031622195`*^9}, {3.8930423185534654`*^9, 
   3.8930423249029136`*^9}, {3.8930426952608995`*^9, 3.893042713688758*^9}},
 ExpressionUUID -> "6646c4f3-e0b9-4a3a-b75a-04d23e02319d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"H1", "[", 
          RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ")"}], 
      RowBox[{"K1", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"H2", "[", 
          RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ")"}], 
      RowBox[{"K2", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.794850934026656*^9, 3.7948509343427176`*^9}, {
   3.7948509869438024`*^9, 3.7948510056994143`*^9}, {3.794851552315538*^9, 
   3.79485157057146*^9}, {3.794851636027541*^9, 3.794851645990674*^9}, {
   3.7948538209590673`*^9, 3.7948538209665403`*^9}, {3.7948538819769416`*^9, 
   3.794853881988119*^9}, {3.7948678478646*^9, 3.7948678532400103`*^9}, {
   3.796466055306114*^9, 3.7964660575418596`*^9}, {3.7964660958362885`*^9, 
   3.796466098804045*^9}, {3.887104828646433*^9, 3.887104830645755*^9}, 
   3.8871053163626757`*^9, {3.887105724949853*^9, 3.887105739881336*^9}, {
   3.8874258387518826`*^9, 3.8874258421113815`*^9}, {3.887425891104881*^9, 
   3.8874259155998154`*^9}, {3.8874259469919367`*^9, 3.887426033423047*^9}, {
   3.8874260885590143`*^9, 3.8874261212987375`*^9}, {3.8874268527513638`*^9, 
   3.887426858545658*^9}, {3.8874271478729477`*^9, 3.8874271541429453`*^9}, {
   3.8889827127865343`*^9, 3.888982723190447*^9}, {3.888983007179922*^9, 
   3.8889830202950416`*^9}, {3.8889834728508205`*^9, 
   3.8889834732575135`*^9}, {3.888983622247915*^9, 3.888983650908144*^9}, {
   3.8889966235363874`*^9, 3.888996646349902*^9}, {3.892894448575786*^9, 
   3.892894492139372*^9}, {3.8930424299630566`*^9, 3.8930424308632483`*^9}},
 ExpressionUUID -> "77ad46cb-64b1-44b7-a0cb-32602a59dd32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"H2", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ")"}], 
     FractionBox[
      RowBox[{"m", " ", "s1", " ", "s2", " "}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["y", "2"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["z", "2"]}]}], ")"}], "\[Mu]sq1", " ", 
        RowBox[{"(", 
         RowBox[{"a1", " ", "+", " ", 
          RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]1", "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", " ", "+", " ", 
          RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], "g", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a2", "2"], "-", 
          SuperscriptBox["a3", "2"]}], ")"}], "\[CapitalXi]1", " ", 
        "\[Mu]sq2", " ", "\[Mu]sq3", " ", 
        RowBox[{
         RowBox[{"d", "[", "\[Phi]2", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]3", "]"}]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"H2", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ")"}], 
     FractionBox[
      RowBox[{"m", " ", "s1", " ", "s2", " "}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["y", "2"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["z", "2"]}]}], ")"}], "\[Mu]sq3", " ", 
        RowBox[{"(", 
         RowBox[{"a3", " ", "+", " ", 
          RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]3", "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a3", " ", "+", " ", 
          RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], "g", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a1", "2"], "-", 
          SuperscriptBox["a2", "2"]}], ")"}], "\[CapitalXi]3", " ", 
        "\[Mu]sq1", " ", "\[Mu]sq2", " ", 
        RowBox[{
         RowBox[{"d", "[", "\[Phi]1", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]2", "]"}]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"H1", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"H2", "[", 
         RowBox[{"r", ",", "y", ",", "z"}], "]"}]]}], ")"}], 
     FractionBox[
      RowBox[{"m", " ", "s1", " ", "s2", " "}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["y", "2"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SuperscriptBox["z", "2"]}]}], ")"}], "\[Mu]sq2", " ", 
        RowBox[{"(", 
         RowBox[{"a2", " ", "+", " ", 
          RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"d", "[", "t", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]2", "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a2", " ", "+", " ", 
          RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], "g", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a3", "2"], "-", 
          SuperscriptBox["a1", "2"]}], ")"}], "\[CapitalXi]2", " ", 
        "\[Mu]sq3", " ", "\[Mu]sq1", " ", 
        RowBox[{
         RowBox[{"d", "[", "\[Phi]3", "]"}], "\[Wedge]", 
         RowBox[{"d", "[", "\[Phi]1", "]"}]}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8907891173365617`*^9, 3.8907892450754037`*^9}, {
  3.8907894077945232`*^9, 3.8907894078752956`*^9}, {3.8907897019384856`*^9, 
  3.890789735060253*^9}, {3.8907899273011804`*^9, 3.8907900083057504`*^9}, {
  3.8907901253599014`*^9, 3.890790178223711*^9}, {3.890790285743559*^9, 
  3.8907904425472565`*^9}, {3.8907929554416237`*^9, 3.890792963198333*^9}, {
  3.890793241784602*^9, 3.890793248680666*^9}, {3.8908098074094934`*^9, 
  3.89080981577929*^9}, {3.8930422946660585`*^9, 3.893042303439555*^9}, {
  3.893042359914382*^9, 3.8930423686465836`*^9}, {3.893042431866455*^9, 
  3.8930424390586643`*^9}},
 ExpressionUUID -> "acb9d9e0-dda4-4315-8680-5ba445b538e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{
    RowBox[{"2", " ", "m", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["g", "4"], "a1", " ", "a2", " ", "a3", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AA", "[", 
         RowBox[{
          SuperscriptBox["y", "2"], ",", 
          SuperscriptBox["z", "2"], ",", "0"}], "]"}], "-", 
        RowBox[{"AA", "[", 
         RowBox[{
          SuperscriptBox["y", "2"], ",", 
          SuperscriptBox["z", "2"], ",", 
          SuperscriptBox["g", 
           RowBox[{"-", "2"}]]}], "]"}]}], ")"}], "\[Wedge]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["y", "2"]}], ")"}], "z"}]], 
         RowBox[{
          RowBox[{"d", "[", "z", "]"}], "\[Wedge]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["y", "2"], ",", "0", ",", "0"}], "]"}], "-", 
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["y", "2"], ",", "0", ",", 
              SuperscriptBox["g", 
               RowBox[{"-", "2"}]]}], "]"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], "y"}]], 
         RowBox[{
          RowBox[{"d", "[", "y", "]"}], "\[Wedge]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["z", "2"], ",", "0", ",", "0"}], "]"}], "-", 
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["z", "2"], ",", "0", ",", 
              SuperscriptBox["g", 
               RowBox[{"-", "2"}]]}], "]"}]}], ")"}]}]}]}], ")"}]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "m", " ", "s1", " ", "s2"}], " ", ")"}], " ", 
     SuperscriptBox["g", "3"], 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{
        SuperscriptBox["y", "2"], ",", 
        SuperscriptBox["z", "2"], ",", "0"}], "]"}], "\[Wedge]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["z", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["y", "2"]}], ")"}]], 
         RowBox[{
          RowBox[{"d", "[", "z", "]"}], "\[Wedge]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["y", "2"], ",", "0", ",", "0"}], "]"}], "-", 
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["y", "2"], ",", "0", ",", 
              SuperscriptBox["g", 
               RowBox[{"-", "2"}]]}], "]"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["y", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}]], 
         RowBox[{
          RowBox[{"d", "[", "y", "]"}], "\[Wedge]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["z", "2"], ",", "0", ",", "0"}], "]"}], "-", 
            RowBox[{"AA", "[", 
             RowBox[{
              SuperscriptBox["z", "2"], ",", "0", ",", 
              SuperscriptBox["g", 
               RowBox[{"-", "2"}]]}], "]"}]}], ")"}]}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8867575026415176`*^9, 3.8867575299547577`*^9}, {
   3.8867575701628027`*^9, 3.8867576393485737`*^9}, {3.8867576863413773`*^9, 
   3.886757716290761*^9}, {3.8867578346434107`*^9, 3.886757905429509*^9}, 
   3.8867579605458655`*^9, {3.8868266000129786`*^9, 3.8868266064887915`*^9}, {
   3.886827355657369*^9, 3.886827413465057*^9}, 3.8870853160830965`*^9, {
   3.887087908558631*^9, 3.8870879145319557`*^9}, {3.8878786637420516`*^9, 
   3.8878786672949896`*^9}, {3.88787965156174*^9, 3.887879652292848*^9}, {
   3.888983136266294*^9, 3.8889831993525114`*^9}, {3.8889846783735332`*^9, 
   3.888984685928069*^9}, {3.8889966108015256`*^9, 3.8889966185119967`*^9}, 
   3.893042335188223*^9, {3.893042370911173*^9, 3.8930423753622103`*^9}, {
   3.8930424437764273`*^9, 3.893042446289875*^9}},
 ExpressionUUID -> "6682a23c-94f7-4a6d-9cc6-ef4d70ab4e62"],

Cell["Thermodynamic quantities", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.892892644499673*^9}, {
  3.8928942771495028`*^9, 3.892894284352481*^9}, {3.9042926670357985`*^9, 
  3.9042926673730297`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "219b764c-92f3-4372-808f-749e984b94e7"],

Cell[BoxData[
 RowBox[{"(*", " ", "Entropy", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904293549658993*^9, 3.9042935524746976`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       SqrtBox[
        RowBox[{"S", "[", "r", "]"}]]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a1", "2"], " ", 
          SuperscriptBox["g", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a2", "2"], " ", 
          SuperscriptBox["g", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a3", "2"], " ", 
          SuperscriptBox["g", "2"]}]}], ")"}], " ", "G", " ", "r"}]], "/.", 
     "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8903101819735565`*^9, 3.8903102472762384`*^9}, {
   3.8903103717648215`*^9, 3.8903103727507453`*^9}, {3.8903495650786967`*^9, 
   3.890349567162698*^9}, 3.8906132037386603`*^9},
 ExpressionUUID -> "190b2ef4-e552-4bd0-8b87-e4b96ad60de2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Angular", " ", "momenta"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042935544025335`*^9, 3.904293557313783*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"J1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["Pi", "2"], "m"}], 
     RowBox[{"16", "G", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "a1", " ", "c1", " ", "c2"}], "-", 
      RowBox[{"4", "g", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", "c2"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a2", "+", 
         RowBox[{"a1", " ", "a3", " ", "g"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a3", "+", 
         RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "a2", " ", "a3", " ", "g"}], "+", 
         RowBox[{"a1", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["g", "2"]}]}], ")"}]}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a1", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a2", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a3", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox["g", "3"]}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["Pi", "2"], "m"}], 
     RowBox[{"16", "G", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "a2", " ", "c1", " ", "c2"}], "-", 
      RowBox[{"4", "g", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", "c2"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a3", "+", 
         RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a1", "+", 
         RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "a3", " ", "a1", " ", "g"}], "+", 
         RowBox[{"a2", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["g", "2"]}]}], ")"}]}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a1", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a2", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a3", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox["g", "3"]}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["Pi", "2"], "m"}], 
     RowBox[{"16", "G", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "a3", " ", "c1", " ", "c2"}], "-", 
      RowBox[{"4", "g", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", "c2"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a1", "+", 
         RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a2", "+", 
         RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "a1", " ", "a2", " ", "g"}], "+", 
         RowBox[{"a3", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["g", "2"]}]}], ")"}]}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a1", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a2", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a3", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox["g", "3"]}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.890310089771501*^9, 3.8903101616935205`*^9}, {
  3.8903495723519535`*^9, 3.8903495749399605`*^9}, {3.892528734632043*^9, 
  3.892528738165268*^9}},
 ExpressionUUID -> "cb15d795-4434-4149-9ab6-c16df83d0c38"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Electric", " ", "charges"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042935399766808`*^9, 3.904293544834443*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["Pi", "2"], "m", " ", "s1"}], 
     RowBox[{"4", "G", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "c1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "-", "c2"}], ")"}], 
       SuperscriptBox["g", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "+", 
         SuperscriptBox["a2", "2"], "+", 
         SuperscriptBox["a3", "2"], "+", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["Pi", "2"], "m", " ", "s2"}], 
     RowBox[{"4", "G", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "c2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c2", "-", "c1"}], ")"}], 
       SuperscriptBox["g", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "+", 
         SuperscriptBox["a2", "2"], "+", 
         SuperscriptBox["a3", "2"], "+", 
         RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903495762025332`*^9, 3.890349577120106*^9}, {
  3.89252872978485*^9, 3.8925287319226713`*^9}},
 ExpressionUUID -> "9828da12-e7f7-45db-8a09-018900b211cd"],

Cell[BoxData[
 RowBox[{"(*", " ", "Temperature", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.90429353526814*^9, 3.9042935378842225`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"U", "[", "r", "]"}], ",", "r"}], "]"}]}], 
      RowBox[{"4", "Pi", 
       SqrtBox[
        RowBox[{"S", "[", "r", "]"}]]}]], "/.", "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89031045349631*^9, 3.8903104778512297`*^9}, 
   3.890349580622716*^9, 3.890613192016772*^9},
 ExpressionUUID -> "e89b737a-fcef-4c42-909a-f08c563552b1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Angular", " ", "velocities"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042935159260263`*^9, 3.904293525114219*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"S", "[", "r", "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"m", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a2", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a3", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", "+", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a1", " ", "g"}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"a1", " ", "g"}], "-", 
              RowBox[{"a2", " ", "g"}], "-", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"a1", " ", "g"}], "+", 
              RowBox[{"a2", " ", "g"}], "+", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", "g", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", " ", 
               SuperscriptBox["r", "2"]}], "-", "a1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a1", "+", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a3", "+", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "/.", "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"S", "[", "r", "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"m", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a3", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a2", " ", "g"}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"a1", " ", "g"}], "-", 
              RowBox[{"a2", " ", "g"}], "-", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"a1", " ", "g"}], "-", 
              RowBox[{"a2", " ", "g"}], "+", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", "g", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", " ", 
               SuperscriptBox["r", "2"]}], "-", "a2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a1", "+", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a3", "+", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "/.", "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"S", "[", "r", "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a3", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a3", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["r", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a1", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a2", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"m", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a2", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a3", "+", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a3", " ", "g"}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"a1", " ", "g"}], "-", 
              RowBox[{"a2", " ", "g"}], "-", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"a1", " ", "g"}], "+", 
              RowBox[{"a2", " ", "g"}], "-", 
              RowBox[{"a3", " ", "g"}]}], ")"}], 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", "g", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", " ", 
               SuperscriptBox["r", "2"]}], "-", "a3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a1", "+", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a3", "+", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "/.", "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903102794877014`*^9, 3.890310313529813*^9}, {
  3.8903103808091288`*^9, 3.8903103839104548`*^9}, {3.8903495831337748`*^9, 
  3.8903495850284505`*^9}, {3.890613186242242*^9, 3.8906131896093655`*^9}},
 ExpressionUUID -> "2285181d-2acd-4af0-bc59-f28bad51e353"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Electrostatic", " ", "potentials"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904293527940628*^9, 3.904293532749552*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", "m", " ", 
        SuperscriptBox["r", "2"], "s1", " ", "c1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["s2", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"S", "[", "r", "]"}]], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"m", " ", "g", " ", 
         SuperscriptBox["r", "2"], "s1", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "-", "c2"}], ")"}]}], 
        RowBox[{"S", "[", "r", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"], "+", 
            RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s2", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", "m", " ", 
          SuperscriptBox["s2", "2"], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}]}], "/.",
      "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", "m", " ", 
        SuperscriptBox["r", "2"], "s2", " ", "c2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["s1", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"S", "[", "r", "]"}]], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"m", " ", "g", " ", 
         SuperscriptBox["r", "2"], "s2", " ", 
         RowBox[{"(", 
          RowBox[{"c2", "-", "c1"}], ")"}]}], 
        RowBox[{"S", "[", "r", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"], "+", 
            RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s1", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", "m", " ", 
          SuperscriptBox["s1", "2"], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}]}], ")"}]}]}], "/.",
      "functionsol"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890310360256255*^9, 3.8903104242101464`*^9}, {
  3.8903495872613688`*^9, 3.8903495885678205`*^9}, {3.8906131813020253`*^9, 
  3.8906131830671844`*^9}},
 ExpressionUUID -> "613c0256-b4ec-494a-bc51-53aa4c19d709"],

Cell[BoxData[
 RowBox[{"(*", " ", "Energy", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904293505889451*^9, 3.904293510040717*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"si", "[", "n_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3", ",", "g"}], "}"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a1", " ", "g"}], ")"}], "n"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a2", " ", "g"}], ")"}], "n"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a3", " ", "g"}], ")"}], "n"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8916742131482687`*^9, 3.8916742613530197`*^9}, {
  3.891674516555868*^9, 3.8916745530504446`*^9}, {3.8916747558371162`*^9, 
  3.8916747576957197`*^9}},
 ExpressionUUID -> "2c6d1db4-8d9a-4db8-9cc3-ebb53af205c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi", "[", "x_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "a1", ",", "a2", ",", "a3", ",", "g"}], "}"}], ",", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Length", "[", "x", "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", "\[Equal]", "1"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a1", " ", "g"}], ")"}], 
         RowBox[{"x", "[", 
          RowBox[{"[", "1", "]"}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a2", " ", "g"}], ")"}], 
         RowBox[{"x", "[", 
          RowBox[{"[", "1", "]"}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a3", " ", "g"}], ")"}], 
         RowBox[{"x", "[", 
          RowBox[{"[", "1", "]"}], "]"}]]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a1", " ", "g"}], ")"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a2", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a3", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a2", " ", "g"}], ")"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a3", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a1", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a3", " ", "g"}], ")"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a1", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a2", " ", "g"}], ")"}], 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]]}], ")"}]}]}], ",", "0"}], 
        "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.891674271868105*^9, 3.8916743346917057`*^9}, {
  3.891674372390293*^9, 3.891674425935923*^9}, {3.8916744886691823`*^9, 
  3.8916745554185867`*^9}},
 ExpressionUUID -> "0f5a1cb2-a4c0-49f3-a535-2c552fdf0e9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox["Pi", "2"]}], 
      RowBox[{
      "8", "G", " ", "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", 
       "\[CapitalXi]3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "\[CapitalXi]1"], "+", 
          FractionBox["1", "\[CapitalXi]2"], "+", 
          FractionBox["1", "\[CapitalXi]3"]}], ")"}]}], "-", "1", "+", 
       RowBox[{
        FractionBox["5", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s1", "2"], "+", 
          SuperscriptBox["s2", "2"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s1", "2"], "+", 
          SuperscriptBox["s2", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], 
                 SuperscriptBox["g", "2"]}], "-", 
                RowBox[{"si", "[", "2", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}]}], 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a1", "2"], 
               SuperscriptBox["g", "2"]}]}]], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a1", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], 
                 SuperscriptBox["g", "2"]}], "-", 
                RowBox[{"si", "[", "2", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}]}], 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a2", "2"], 
               SuperscriptBox["g", "2"]}]}]], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a2", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["a3", "2"], 
                 SuperscriptBox["g", "2"]}], "-", 
                RowBox[{"si", "[", "2", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}]}], 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a3", "2"], 
               SuperscriptBox["g", "2"]}]}]], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["a3", "2"], 
               SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
         RowBox[{
         "4", "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10"}], " ", 
           RowBox[{"si", "[", "2", "]"}]}], "-", 
          RowBox[{"16", 
           RowBox[{"pi", "[", 
            RowBox[{"{", "1", "}"}], "]"}]}], "+", 
          RowBox[{"11", 
           RowBox[{"si", "[", "4", "]"}]}], "+", 
          RowBox[{"13", 
           RowBox[{"pi", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "+", 
          RowBox[{"32", 
           RowBox[{"pi", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"si", "[", "2", "]"}]}], "-", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"si", "[", "6", "]"}], "+", 
             RowBox[{"5", 
              RowBox[{"pi", "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "2"}], "}"}], "]"}]}], "+", 
             RowBox[{"4", 
              SuperscriptBox[
               RowBox[{"pi", "[", 
                RowBox[{"{", "1", "}"}], "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"16", 
           RowBox[{"pi", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           SuperscriptBox[
            RowBox[{"si", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"pi", "[", 
           RowBox[{"{", 
            RowBox[{"6", ",", "2"}], "}"}], "]"}], "+", 
          RowBox[{"3", 
           RowBox[{"pi", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}], "]"}]}], "-", 
          RowBox[{"5", 
           SuperscriptBox[
            RowBox[{"pi", "[", 
             RowBox[{"{", "1", "}"}], "]"}], "2"], 
           RowBox[{"si", "[", "2", "]"}]}], "+", 
          RowBox[{"8", 
           RowBox[{"pi", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"pi", "[", 
               RowBox[{"{", "2", "}"}], "]"}]}], "+", 
             RowBox[{"pi", "[", 
              RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"pi", "[", 
             RowBox[{"{", "1", "}"}], "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"si", "[", "4", "]"}], "+", 
             RowBox[{"3", 
              RowBox[{"pi", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "/.", "paramsol"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8928064733862696`*^9, 3.892806491815563*^9}, {
   3.892892639681763*^9, 3.892892741983696*^9}, 3.8928929595680933`*^9, {
   3.892894341871224*^9, 3.8928943469469643`*^9}, {3.904287678557992*^9, 
   3.904287730727425*^9}, 3.9042912220304203`*^9, {3.904291406433801*^9, 
   3.90429141856884*^9}, {3.9042915156149364`*^9, 3.904291582136464*^9}, 
   3.9042916134264994`*^9, {3.9042922515538797`*^9, 3.904292252849652*^9}},
 ExpressionUUID -> "eae00ff1-52f7-4bb3-a09b-89a24574aaaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["Pi", "2"], 
     RowBox[{"8", "G", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["g", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["g", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["g", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "m", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], " ", 
            SuperscriptBox["g", "2"]}]}]], "+", 
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], " ", 
            SuperscriptBox["g", "2"]}]}]], "+", 
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], " ", 
            SuperscriptBox["g", "2"]}]}]]}], ")"}]}], "-", "m", "+", 
      RowBox[{
       FractionBox[
        RowBox[{"5", "m"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s1", "2"], "+", 
         SuperscriptBox["s2", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["m", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s1", "2"], "+", 
         SuperscriptBox["s2", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
                SuperscriptBox["g", "3"]}]}], ")"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a1", "2"], 
              SuperscriptBox["g", "2"]}]}]], "-", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a1", "2"], 
              SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
                SuperscriptBox["g", "3"]}]}], ")"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a2", "2"], 
              SuperscriptBox["g", "2"]}]}]], "-", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a2", "2"], 
              SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"2", "a1", " ", "a2", " ", "a3", " ", 
                SuperscriptBox["g", "3"]}]}], ")"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a3", "2"], 
              SuperscriptBox["g", "2"]}]}]], "-", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a3", "2"], 
              SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["g", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "-", "c2"}], ")"}], "2"]}], 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], " ", 
            SuperscriptBox["g", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], " ", 
            SuperscriptBox["g", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], " ", 
            SuperscriptBox["g", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
         RowBox[{"16", " ", "a1", " ", "a2", " ", "a3", " ", "g"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["a1", "4"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["a2", "4"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["a3", "4"]}], "+", 
            RowBox[{"26", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["a2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["a3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["a1", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["g", "2"]}], " ", "+", 
         RowBox[{"32", " ", "a1", " ", "a2", " ", "a3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}], " ", 
          SuperscriptBox["g", "3"]}], " ", "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "6"], "+", 
            SuperscriptBox["a2", "6"], "+", 
            SuperscriptBox["a3", "6"], "+", 
            RowBox[{"5", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "4"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "4"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a3", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a3", "4"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"]}]}], ")"}], " ", 
          SuperscriptBox["g", "4"]}], "-", 
         RowBox[{"16", " ", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a1", "2"], "+", 
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["a3", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["g", "5"]}], " ", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "6"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a3", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a3", "6"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}]}], "+", 
            RowBox[{"6", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "4"], 
                SuperscriptBox["a2", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "4"], 
                SuperscriptBox["a3", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["a3", "4"], 
                SuperscriptBox["a1", "4"]}]}], ")"}]}], "-", 
            RowBox[{"5", 
             SuperscriptBox["a1", "2"], 
             SuperscriptBox["a2", "2"], 
             SuperscriptBox["a3", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["g", "6"]}], " ", "+", 
         RowBox[{"8", " ", "a1", " ", "a2", " ", "a3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a3", "2"], "+", 
            SuperscriptBox["a1", "2"]}], ")"}], " ", 
          SuperscriptBox["g", "7"]}], " ", "+", 
         RowBox[{
          SuperscriptBox["a1", "2"], " ", 
          SuperscriptBox["a2", "2"], " ", 
          SuperscriptBox["a3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}], "2"], "+", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["a2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["a3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["a1", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["g", "8"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9042920532655907`*^9, 3.9042920600202665`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"EE", "\[Equal]", "EE2"}], "]"}]], "Input",
 CellChangeTimes->{{3.904292062041692*^9, 3.9042920681113305`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9042920648317966`*^9, 3.9042920684885273`*^9}, {
   3.904292248986723*^9, 3.9042922685678825`*^9}, 3.9042923079656005`*^9, 
   3.904292494761842*^9, 3.9042971648623066`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"On", "-", 
     RowBox[{"shell", " ", 
      RowBox[{"action", ":", " ", 
       RowBox[{
       "II", " ", "is", " ", "equivalent", " ", "to", " ", "IIqsr", " ", "up",
         " ", "to", " ", "vanishing", " ", "terms", " ", "due", " ", "to", 
        " ", "Uh"}]}]}]}], " ", "=", " ", "0"}], ",", " ", 
   RowBox[{
   "confirmed", " ", "for", " ", "3", " ", "test", " ", "values", " ", 
    "below"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042934992944126`*^9, 3.904293502742981*^9}, {
  3.904293582434518*^9, 3.9042936021255608`*^9}, {3.904293742440319*^9, 
  3.9042937473743496`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIqsr", "=", 
   RowBox[{
    RowBox[{"-", "SS"}], "+", 
    RowBox[{
     FractionBox["1", "T"], 
     RowBox[{"(", 
      RowBox[{"EE", "-", 
       RowBox[{"\[CapitalOmega]1", " ", "J1"}], "-", 
       RowBox[{"\[CapitalOmega]2", " ", "J2"}], "-", 
       RowBox[{"\[CapitalOmega]3", " ", "J3"}], "-", 
       RowBox[{"\[CapitalPhi]1", " ", "Q1"}], "-", 
       RowBox[{"\[CapitalPhi]2", " ", "Q2"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9042927947101836`*^9, 3.9042927991946883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["Pi", "2"], 
      RowBox[{
      "16", "G", " ", "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", 
       "\[CapitalXi]3", " ", 
       SuperscriptBox["rp", "2"]}]], 
     FractionBox["1", "T"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["g", "2"], 
             SuperscriptBox["rp", "2"]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rp", "2"], "+", 
            SuperscriptBox["a1", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rp", "2"], "+", 
            SuperscriptBox["a2", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rp", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
         RowBox[{"2", "m", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s1", "2"], "+", 
            SuperscriptBox["s2", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "2"], 
             SuperscriptBox["rp", "4"]}], "+", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
        ")"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["m", "2"], 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "2"]}], 
         RowBox[{
          SuperscriptBox["g", "4"], "Sh"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a1", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a2", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
             RowBox[{"2", "m", " ", 
              SuperscriptBox["s1", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "-", 
                RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
            ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              SuperscriptBox["rp", "6"]}], "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"si", "[", "2", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox["g", "4"], 
              SuperscriptBox["rp", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "-", 
                RowBox[{"2", 
                 SuperscriptBox["g", "4"], "m", " ", 
                 SuperscriptBox["s2", "2"]}]}], ")"}], " ", 
              SuperscriptBox["g", "2"], 
              SuperscriptBox["rp", "2"]}], "+", 
             RowBox[{
              RowBox[{"pi", "[", 
               RowBox[{"{", "1", "}"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 SuperscriptBox["g", "4"], " ", "m", " ", 
                 SuperscriptBox["s2", "2"]}], "-", 
                RowBox[{"pi", "[", 
                 RowBox[{"{", "1", "}"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a1", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a2", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
             RowBox[{"2", "m", " ", 
              SuperscriptBox["s2", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "-", 
                RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
            ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              SuperscriptBox["rp", "6"]}], "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"si", "[", "2", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox["g", "4"], 
              SuperscriptBox["rp", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "-", 
                RowBox[{"2", 
                 SuperscriptBox["g", "4"], "m", " ", 
                 SuperscriptBox["s1", "2"]}]}], ")"}], " ", 
              SuperscriptBox["g", "2"], 
              SuperscriptBox["rp", "2"]}], "+", 
             RowBox[{
              RowBox[{"pi", "[", 
               RowBox[{"{", "1", "}"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 SuperscriptBox["g", "4"], " ", "m", " ", 
                 SuperscriptBox["s1", "2"]}], "-", 
                RowBox[{"pi", "[", 
                 RowBox[{"{", "1", "}"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"m", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["g", "11"], "Sh"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", 
           "\[CapitalXi]3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              SuperscriptBox["rp", "6"]}], "+", 
             RowBox[{
              RowBox[{"si", "[", "2", "]"}], 
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox["rp", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["g", "4"], 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["s1", "2"], "+", 
                   SuperscriptBox["s2", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["g", "2"], 
              SuperscriptBox["rp", "2"]}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"pi", "[", 
                RowBox[{"{", "2", "}"}], "]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["g", "4"], "m", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s1", "2"], "+", 
                  SuperscriptBox["s2", "2"]}], ")"}]}], " ", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"c1", "-", "c2"}], ")"}], "2"], " ", 
                SuperscriptBox["g", "4"], " ", "m", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], 
                   RowBox[{"si", "[", "2", "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"pi", "[", 
                    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
                  RowBox[{"si", "[", "4", "]"}], "-", 
                  RowBox[{"pi", "[", 
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "]"}]}], ")"}]}], " ", 
               "+", 
               RowBox[{
                SuperscriptBox["g", "4"], " ", "m", " ", 
                RowBox[{"si", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], "+", 
                  SuperscriptBox["s2", "2"]}], ")"}]}]}], ")"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["g", "4"], "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", 
              SuperscriptBox["g", "4"], "m", " ", 
              SuperscriptBox["s1", "2"], 
              SuperscriptBox["s2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"si", "[", "2", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"pi", "[", 
                  RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["s1", "2"], "+", 
                   SuperscriptBox["s2", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"si", "[", "2", "]"}], "+", 
                   RowBox[{"2", 
                    RowBox[{"pi", "[", 
                    RowBox[{"{", "1", "}"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["g", "8"], 
               SuperscriptBox["rp", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["rp", "2"], "+", 
                 SuperscriptBox["a1", "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["rp", "2"], "+", 
                 SuperscriptBox["a2", "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["rp", "2"], "+", 
                 SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
              RowBox[{
              "\[CapitalXi]1", " ", "\[CapitalXi]2", " ", "\[CapitalXi]3"}]}], 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["g", "2"], 
               SuperscriptBox["rp", "2"]}]}]], ")"}]}], "-", 
          RowBox[{"8", 
           SuperscriptBox["g", "8"], 
           SuperscriptBox["m", "2"], 
           SuperscriptBox["s1", "2"], 
           SuperscriptBox["s2", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["g", "6"], 
              SuperscriptBox["rp", "6"]}], "+", 
             RowBox[{
              RowBox[{"si", "[", "2", "]"}], " ", 
              SuperscriptBox["g", "4"], 
              SuperscriptBox["rp", "4"]}], "-", 
             RowBox[{"pi", "[", 
              RowBox[{"{", "2", "}"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "/.", "paramsol"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9042912256419587`*^9, 3.9042912877892213`*^9}, {
   3.9042926303752537`*^9, 3.9042926307071466`*^9}, 3.904293269338708*^9, {
   3.9042936921931505`*^9, 3.904293723934313*^9}, {3.904293793966841*^9, 
   3.904293833900367*^9}, {3.9042939052233634`*^9, 3.9042939135131326`*^9}, {
   3.904293962861199*^9, 3.904293999313503*^9}, {3.904294035426361*^9, 
   3.9042941220347443`*^9}, {3.9042942903599324`*^9, 3.9042943467044973`*^9}, 
   3.9042943800804653`*^9, {3.904294412255071*^9, 3.9042945600721803`*^9}, {
   3.904294606679631*^9, 3.904294740626459*^9}, {3.904294809042206*^9, 
   3.9042948174725475`*^9}, {3.904295064774976*^9, 3.9042950795102587`*^9}, {
   3.90429532105661*^9, 3.90429535169269*^9}, {3.9042954417428417`*^9, 
   3.904295583917885*^9}, {3.9042956241648607`*^9, 3.9042957797908764`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"II2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["Pi", "2"], 
     RowBox[{"16", "G", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], 
         SuperscriptBox["g", "2"]}]}], ")"}], 
      SuperscriptBox["rp", "2"]}]], 
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["g", "2"], 
            SuperscriptBox["rp", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           SuperscriptBox["a1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           SuperscriptBox["a2", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"]}]}], ")"}], 
         SuperscriptBox["g", "2"], 
         SuperscriptBox["rp", "4"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s1", "2"]}], "+", 
           RowBox[{"2", "m", " ", 
            SuperscriptBox["s2", "2"]}]}], ")"}], "a1", " ", "a2", " ", "a3", 
         " ", "g"}]}], ")"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "m", " ", 
           SuperscriptBox["s1", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", "m", " ", 
           SuperscriptBox["s2", "2"]}], ")"}]}], 
        RowBox[{"2", "Sh"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s1", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["rp", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"], "+", 
               RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", "g"}]}], 
              ")"}], " ", 
             SuperscriptBox["rp", "4"]}], "-", 
            RowBox[{"g", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "a1", " ", "a2", " ", "a3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}]}], ")"}], " ", "g"}], "-", 
               RowBox[{"2", "g", " ", "m", " ", 
                SuperscriptBox["s2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["rp", "2"]}], "+", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["g", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "g", " ", "m", " ", 
                SuperscriptBox["s2", "2"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a1", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a2", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", "m", " ", 
             SuperscriptBox["s2", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rp", "2"], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["rp", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"], "+", 
               RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", "g"}]}], 
              ")"}], " ", 
             SuperscriptBox["rp", "4"]}], "-", 
            RowBox[{"g", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "a1", " ", "a2", " ", "a3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}]}], ")"}], " ", "g"}], "-", 
               RowBox[{"2", "g", " ", "m", " ", 
                SuperscriptBox["s1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["rp", "2"]}], "+", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["g", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "g", " ", "m", " ", 
                SuperscriptBox["s1", "2"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "Sh"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", "m", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{"a1", "+", 
               RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"a3", "+", 
               RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["g", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["g", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["g", "2"]}]}], ")"}]}], 
            SuperscriptBox["g", "7"]]}], 
          RowBox[{"(", 
           RowBox[{"Uh", "-", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["rp", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
               RowBox[{
               "2", " ", "m", " ", "a1", " ", "a2", " ", "a3", " ", "g", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], "+", 
                  SuperscriptBox["s2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "g", " ", "m", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"c1", "-", "c2"}], ")"}], "2"], "  ", 
                RowBox[{"(", 
                 RowBox[{"a3", "+", 
                  RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a2", "+", 
                  RowBox[{"a1", " ", "a3", " ", "g"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a1", "+", 
                  RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["s1", "2"], " ", 
                SuperscriptBox["s2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["m", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s1", "2"], "+", 
             SuperscriptBox["s2", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a1", "+", 
             RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a2", "+", 
             RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"a3", "+", 
             RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a1", "2"], " ", 
              SuperscriptBox["g", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a2", "2"], " ", 
              SuperscriptBox["g", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["a3", "2"], " ", 
              SuperscriptBox["g", "2"]}]}], ")"}]}], 
          SuperscriptBox["g", "7"]], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"c1", "-", "c2"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a1", "+", 
              RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a2", "+", 
              RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"a3", "+", 
              RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], "  "}], 
           SuperscriptBox["g", "7"]], 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", 
                SuperscriptBox["g", "3"]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], "+", 
                  SuperscriptBox["s2", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}], 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", 
                   SuperscriptBox["g", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", 
             SuperscriptBox["g", "4"], "m", " ", 
             SuperscriptBox["s1", "2"], 
             SuperscriptBox["s2", "2"]}]}], ")"}], 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "8"], 
              SuperscriptBox["rp", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a1", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a2", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rp", "2"], "+", 
                SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox["g", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox["g", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["a3", "2"], " ", 
                 SuperscriptBox["g", "2"]}]}], ")"}]}]}], 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["g", "2"], 
              SuperscriptBox["rp", "2"]}]}]], ")"}]}], "+", 
         RowBox[{"8", 
          SuperscriptBox["g", "3"], 
          SuperscriptBox["m", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          SuperscriptBox["s1", "2"], 
          SuperscriptBox["s2", "2"], 
          RowBox[{"(", 
           RowBox[{"a1", "+", 
            RowBox[{"a2", " ", "a3", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a2", "+", 
            RowBox[{"a3", " ", "a1", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a3", "+", 
            RowBox[{"a1", " ", "a2", " ", "g"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}], " ", 
             SuperscriptBox["rp", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rp", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904293671257556*^9, 3.9042936848434095`*^9}, {
   3.9042937184275084`*^9, 3.904293722578043*^9}, {3.904295325679659*^9, 
   3.904295325876607*^9}, 3.9042957806492715`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"II", "-", "II2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9042938012394404`*^9, 3.904293827209902*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.21875`6.1065145419862175", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.904293821095375*^9, 3.904293827636591*^9}, 
   3.9042939163985243`*^9, {3.9042939788452444`*^9, 3.90429400461532*^9}, 
   3.90429414901027*^9, 3.904294306049797*^9, 3.9042943537826996`*^9, {
   3.904294428536038*^9, 3.9042944373323107`*^9}, 3.9042944992972484`*^9, {
   3.90429454713073*^9, 3.904294565468219*^9}, 3.904294611935201*^9, {
   3.904294657495098*^9, 3.9042946851906257`*^9}, {3.9042947282105465`*^9, 
   3.9042947443418508`*^9}, 3.90429482413256*^9, {3.904295337896447*^9, 
   3.9042953572598734`*^9}, 3.9042954495290728`*^9, {3.9042954995548105`*^9, 
   3.904295512483861*^9}, 3.904295555523046*^9, {3.9042956424335785`*^9, 
   3.9042956708068953`*^9}, {3.9042957049326344`*^9, 3.9042957917121544`*^9}, 
   3.9042971664430685`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"test1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "2"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "7"}]}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"7", "/", "6"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"8", "/", "9"}]}], ",", 
     RowBox[{"d1", "\[Rule]", 
      RowBox[{"7", "/", "8"}]}], ",", 
     RowBox[{"d2", "\[Rule]", 
      RowBox[{"2", "/", "5"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"3", "/", "7"}]}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"5", "/", "6"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"2", "/", "5"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"9", "/", "10"}]}], ",", 
     RowBox[{"d1", "\[Rule]", 
      RowBox[{"6", "/", "7"}]}], ",", 
     RowBox[{"d2", "\[Rule]", 
      RowBox[{"1", "/", "3"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "3"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"4", "/", "7"}]}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"11", "/", "9"}]}], ",", 
     RowBox[{"d1", "\[Rule]", 
      RowBox[{"4", "/", "7"}]}], ",", 
     RowBox[{"d2", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903491921867447`*^9, 3.8903492580427074`*^9}, {
   3.8903493469022446`*^9, 3.890349356191849*^9}, {3.8903493918981905`*^9, 
   3.8903493935962653`*^9}, 3.890362010745832*^9, {3.8903689755392923`*^9, 
   3.89036906277135*^9}, {3.890369095796598*^9, 3.890369342056422*^9}},
 ExpressionUUID -> "59856132-8710-4b10-82e3-a9d178ad1d3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"II", "-", "IIqsr", "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["Pi", "2"], 
        RowBox[{"16", "G", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         SuperscriptBox["rp", "2"]}]], 
       FractionBox["Uh", 
        RowBox[{"T", " ", "Sh"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["rp", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s1", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s2", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s2", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s2", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s1", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s1", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "m", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3"}], ")"}], " ", "g"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["a1", "2"]}], "-", 
                 SuperscriptBox["a2", "2"], "-", 
                 SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], 
             SuperscriptBox["rp", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "6"], 
              SuperscriptBox["g", "2"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a2", "4"]}], " ", 
                   SuperscriptBox["a3", "4"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a1", "4"]}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "4"], 
              SuperscriptBox["g", "3"]]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "4"], " ", 
                SuperscriptBox["a2", "4"], " ", 
                SuperscriptBox["a3", "4"], " ", 
                SuperscriptBox["g", "9"]}], "+", 
               RowBox[{
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "8"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "2"], 
              SuperscriptBox["g", "5"]]}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"Cosh", "[", "d1", "]"}]}], ",", 
       RowBox[{"c2", "\[Rule]", 
        RowBox[{"Cosh", "[", "d2", "]"}]}], ",", 
       RowBox[{"s1", "\[Rule]", 
        RowBox[{"Sinh", "[", "d1", "]"}]}], ",", 
       RowBox[{"s2", "\[Rule]", 
        RowBox[{"Sinh", "[", "d2", "]"}]}]}], "}"}]}], "/.", "test1"}], "/.", 
   RowBox[{"rp", "->", 
    RowBox[{"7", "/", "6"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.890731586902419*^9, 3.890731590621253*^9}, {
   3.890731720056061*^9, 3.890731748559462*^9}, 3.890731854304984*^9, 
   3.890739134677557*^9, {3.890740081240636*^9, 3.8907401004077272`*^9}, {
   3.8907783801163254`*^9, 3.8907784020224996`*^9}, {3.8907784545100513`*^9, 
   3.8907785209142156`*^9}, {3.9042930401490097`*^9, 3.904293124306179*^9}, {
   3.904293157515671*^9, 3.9042931933382335`*^9}, {3.904293260757902*^9, 
   3.9042932620993853`*^9}, {3.9042934133901677`*^9, 3.904293439693715*^9}, {
   3.9042950126755114`*^9, 3.904295021558076*^9}},
 ExpressionUUID -> "6540d2ea-003c-4c56-bd79-73cd8eff58ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.890731598996602*^9, 3.890731753253169*^9, 3.890731821541492*^9, 
   3.890731855363118*^9, 3.890734024123397*^9, 3.8907391382550807`*^9, 
   3.8907401008817625`*^9, 3.8907440151451225`*^9, 3.8907440627488422`*^9, 
   3.890744201877183*^9, {3.8907443510077066`*^9, 3.890744371110669*^9}, 
   3.890778442312455*^9, {3.890778489848305*^9, 3.890778521388893*^9}, 
   3.8908312044078693`*^9, 3.90429307363783*^9, {3.904293105583125*^9, 
   3.904293126074131*^9}, {3.9042931604278045`*^9, 3.9042931943320475`*^9}, 
   3.90429327438608*^9, {3.9042933514671884`*^9, 3.9042934411379137`*^9}, 
   3.904293611042914*^9, 3.9042937326976027`*^9, {3.904295017609426*^9, 
   3.9042950222151604`*^9}, 3.9042953754471884`*^9, 3.904295791985386*^9, 
   3.9042971667891645`*^9},
 ExpressionUUID -> "5977a2de-4c4b-4624-9ef3-ba9c6f5ed761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"II", "-", "IIqsr", "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["Pi", "2"], 
        RowBox[{"16", "G", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         SuperscriptBox["rp", "2"]}]], 
       FractionBox["Uh", 
        RowBox[{"T", " ", "Sh"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["rp", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s1", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s2", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s2", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s2", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s1", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s1", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "m", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3"}], ")"}], " ", "g"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["a1", "2"]}], "-", 
                 SuperscriptBox["a2", "2"], "-", 
                 SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], 
             SuperscriptBox["rp", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "6"], 
              SuperscriptBox["g", "2"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a2", "4"]}], " ", 
                   SuperscriptBox["a3", "4"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a1", "4"]}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "4"], 
              SuperscriptBox["g", "3"]]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "4"], " ", 
                SuperscriptBox["a2", "4"], " ", 
                SuperscriptBox["a3", "4"], " ", 
                SuperscriptBox["g", "9"]}], "+", 
               RowBox[{
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "8"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "2"], 
              SuperscriptBox["g", "5"]]}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"Cosh", "[", "d1", "]"}]}], ",", 
       RowBox[{"c2", "\[Rule]", 
        RowBox[{"Cosh", "[", "d2", "]"}]}], ",", 
       RowBox[{"s1", "\[Rule]", 
        RowBox[{"Sinh", "[", "d1", "]"}]}], ",", 
       RowBox[{"s2", "\[Rule]", 
        RowBox[{"Sinh", "[", "d2", "]"}]}]}], "}"}]}], "/.", "test2"}], "/.", 
   RowBox[{"rp", "\[Rule]", 
    RowBox[{"23", "/", "11"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.890731586902419*^9, 3.890731590621253*^9}, {
   3.890731720056061*^9, 3.890731748559462*^9}, 3.890731854304984*^9, 
   3.890739134677557*^9, {3.890740081240636*^9, 3.8907401004077272`*^9}, {
   3.8907783801163254`*^9, 3.8907784020224996`*^9}, {3.8907784545100513`*^9, 
   3.8907785209142156`*^9}, {3.9042930401490097`*^9, 3.904293124306179*^9}, {
   3.904293157515671*^9, 3.9042931933382335`*^9}, {3.904293260757902*^9, 
   3.9042932620993853`*^9}, {3.904293329022766*^9, 3.904293340341262*^9}, {
   3.904293470488925*^9, 3.9042934794356537`*^9}, 3.9042953901141033`*^9},
 ExpressionUUID -> "6540d2ea-003c-4c56-bd79-73cd8eff58ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.890731598996602*^9, 3.890731753253169*^9, 3.890731821541492*^9, 
   3.890731855363118*^9, 3.890734024123397*^9, 3.8907391382550807`*^9, 
   3.8907401008817625`*^9, 3.8907440151451225`*^9, 3.8907440627488422`*^9, 
   3.890744201877183*^9, {3.8907443510077066`*^9, 3.890744371110669*^9}, 
   3.890778442312455*^9, {3.890778489848305*^9, 3.890778521388893*^9}, 
   3.8908312044078693`*^9, 3.90429307363783*^9, {3.904293105583125*^9, 
   3.904293126074131*^9}, {3.9042931604278045`*^9, 3.9042931943320475`*^9}, 
   3.90429327438608*^9, 3.904293493578997*^9, 3.9042936111371775`*^9, 
   3.9042953958786783`*^9, 3.9042957922212086`*^9, 3.9042971670740347`*^9},
 ExpressionUUID -> "5977a2de-4c4b-4624-9ef3-ba9c6f5ed761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"II", "-", "IIqsr", "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["Pi", "2"], 
        RowBox[{"16", "G", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a1", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a2", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["a3", "2"], 
            SuperscriptBox["g", "2"]}]}], ")"}], 
         SuperscriptBox["rp", "2"]}]], 
       FractionBox["Uh", 
        RowBox[{"T", " ", "Sh"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["rp", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s1", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s2", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s2", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a1", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", "m", " ", 
                SuperscriptBox["s2", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                SuperscriptBox["rp", "6"]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], 
                SuperscriptBox["rp", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], 
                   SuperscriptBox["a2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "2"], 
                   SuperscriptBox["a1", "2"]}], "-", 
                  RowBox[{"6", "m", " ", 
                   SuperscriptBox["s1", "2"]}]}], ")"}], 
                SuperscriptBox["rp", "2"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "g", " ", "m", " ", 
                   SuperscriptBox["s1", "2"]}], "-", 
                  RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "m", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3"}], ")"}], " ", "g"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["a1", "2"]}], "-", 
                 SuperscriptBox["a2", "2"], "-", 
                 SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], 
             SuperscriptBox["rp", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "2"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "6"], 
              SuperscriptBox["g", "2"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a2", "4"]}], " ", 
                   SuperscriptBox["a3", "4"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a1", "4"]}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "4"], 
              SuperscriptBox["g", "3"]]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "4"], " ", 
                SuperscriptBox["a2", "4"], " ", 
                SuperscriptBox["a3", "4"], " ", 
                SuperscriptBox["g", "9"]}], "+", 
               RowBox[{
                SuperscriptBox["a1", "3"], " ", 
                SuperscriptBox["a2", "3"], " ", 
                SuperscriptBox["a3", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "8"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "7"]}], "+", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["a3", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"]}], "+", 
                    SuperscriptBox["a3", "4"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "5"]}], "-", 
               RowBox[{"a1", " ", "a2", " ", "a3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "4"], "+", 
                  SuperscriptBox["a2", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  SuperscriptBox["a3", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["g", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["a3", "2"]}], ")"}], " ", 
                SuperscriptBox["g", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["a3", "2"]}], ")"}]}]}], ")"}], " ", "g"}],
                "+", 
               RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], 
             FractionBox[
              SuperscriptBox["rp", "2"], 
              SuperscriptBox["g", "5"]]}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"Cosh", "[", "d1", "]"}]}], ",", 
       RowBox[{"c2", "\[Rule]", 
        RowBox[{"Cosh", "[", "d2", "]"}]}], ",", 
       RowBox[{"s1", "\[Rule]", 
        RowBox[{"Sinh", "[", "d1", "]"}]}], ",", 
       RowBox[{"s2", "\[Rule]", 
        RowBox[{"Sinh", "[", "d2", "]"}]}]}], "}"}]}], "/.", "test3"}], "/.", 
   RowBox[{"rp", "\[Rule]", 
    RowBox[{"5", "/", "3"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9042934880770063`*^9, 3.9042934908343983`*^9}, 
   3.9042953924364467`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.904293491461093*^9, 3.904293611235903*^9, 
  3.9042953961557636`*^9, 3.9042957924146557`*^9, 3.90429716739521*^9}]
}, Open  ]],

Cell["\<\
Supersymmetric constraint on charges (confirmed analytically)\
\>", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.892892644499673*^9}, {
  3.8928942771495028`*^9, 3.892894284352481*^9}, {3.9042916845696387`*^9, 
  3.904291690649871*^9}, {3.9042937532820225`*^9, 3.904293756862197*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "219b764c-92f3-4372-808f-749e984b94e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "-", "Q1", "-", "Q2"}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "\[Rule]", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "\[Rule]", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "\[Rule]", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "\[Rule]", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "D1"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["2", 
         RowBox[{"g", 
          RowBox[{"(", 
           RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8925286905354853`*^9, {3.9042916934627895`*^9, 3.9042917053169413`*^9}, {
   3.9042921803740377`*^9, 3.904292197370289*^9}, 3.9042922364938345`*^9, 
   3.904292275525608*^9},
 ExpressionUUID -> "50ee0343-a0d6-49b0-9bd2-f95e598f7d3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.28125`5.469692444399043", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8925286917011547`*^9, 3.892528747937087*^9, 3.893234359347807*^9, {
   3.9042916694945297`*^9, 3.9042917058743076`*^9}, 3.9042918357370625`*^9, 
   3.9042919172462177`*^9, 3.904291961711116*^9, 3.904292004605592*^9, 
   3.9042921231807547`*^9, {3.904292179226799*^9, 3.9042922152492423`*^9}, 
   3.9042922769189663`*^9, 3.904292310395798*^9, 3.9042924950799084`*^9, 
   3.904297167748561*^9},
 ExpressionUUID -> "b81005e1-3916-4fbf-b680-2cae41358afe"]
}, Open  ]],

Cell["\<\
Supersymmetric constraint on potentials (confirmed for 3 test values)\
\>", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.892892644499673*^9}, {
  3.8928942771495028`*^9, 3.892894284352481*^9}, {3.9042916845696387`*^9, 
  3.904291690649871*^9}, {3.9042923253731775`*^9, 3.9042923266717815`*^9}, {
  3.90429375881234*^9, 3.904293763451894*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "219b764c-92f3-4372-808f-749e984b94e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EuclidBPS", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"T", "/", "g"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["1", "g"], 
       RowBox[{"(", 
        RowBox[{
        "\[CapitalOmega]1", "+", "\[CapitalOmega]2", "+", 
         "\[CapitalOmega]3"}], ")"}]}], "-", 
      RowBox[{"2", "\[CapitalPhi]1"}], "-", 
      RowBox[{"2", "\[CapitalPhi]2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.890449560037755*^9},
 ExpressionUUID -> "b3474a52-d20a-4648-a8bc-33efc52ad220"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"msol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Uh", "\[Equal]", "0"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", 
         FractionBox[
          RowBox[{"D1", "-", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"s2", "->", 
         FractionBox[
          RowBox[{"D2", "-", 
           RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
        RowBox[{"c1", "->", 
         FractionBox[
          RowBox[{"D1", "+", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"c2", "->", 
         FractionBox[
          RowBox[{"D2", "+", 
           RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
     RowBox[{"D2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "D1"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", 
          RowBox[{"g", 
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], 
    ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904292376178567*^9, 3.904292389522311*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", "\[Rule]", 
             RowBox[{
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["D1", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["D1", "4"]}], "-", 
                  RowBox[{"32", " ", "a1", " ", "g"}], "-", 
                  RowBox[{"32", " ", "a2", " ", "g"}], "-", 
                  RowBox[{"32", " ", "a3", " ", "g"}], "+", 
                  RowBox[{"64", " ", "a1", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                  RowBox[{"64", " ", "a2", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                  RowBox[{"64", " ", "a3", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a1", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a2", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a3", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a1", " ", "a2", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a1", " ", "a3", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a2", " ", "a3", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  TemplateBox[{"181"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "3"], " ", "a2", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a1", " ", 
                   SuperscriptBox["a2", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "3"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", "a1", " ", 
                   SuperscriptBox["a2", "2"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a2", "3"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", "a1", " ", "a2", " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a1", " ", 
                   SuperscriptBox["a3", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a2", " ", 
                   SuperscriptBox["a3", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}]}], ")"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"m", "\[Rule]", 
             FractionBox[
              RowBox[{
               TemplateBox[{"685"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    RowBox[{"32", " ", "a1", " ", 
                    SuperscriptBox["a2", "2"], " ", "a3", " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    TemplateBox[{"623"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{"16", " ", "a2", " ", 
                    SuperscriptBox["a3", "3"], " ", 
                    SuperscriptBox["D1", "6"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "6"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "4"]}]}], ")"}], "2"], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    TemplateBox[{"219"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "8"], " ", 
                    SuperscriptBox["g", "4"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["a1", "4"], " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "3"], " ", 
                    SuperscriptBox["a2", "3"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox["a2", "4"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    TemplateBox[{"486"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{"16", " ", "a2", " ", 
                    SuperscriptBox["a3", "3"], " ", 
                    SuperscriptBox["D1", "4"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "8"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "4"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "8"]}]}], ")"}]}]}]]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["D1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["D1", "4"]}], "-", 
                 RowBox[{"32", " ", "a1", " ", "g"}], "-", 
                 RowBox[{"32", " ", "a2", " ", "g"}], "-", 
                 RowBox[{"32", " ", "a3", " ", "g"}], "+", 
                 RowBox[{"64", " ", "a1", " ", 
                  SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                 RowBox[{"64", " ", "a2", " ", 
                  SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                 TemplateBox[{"199"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"12", " ", "a1", " ", 
                  SuperscriptBox["a2", "2"], " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a2", "3"], " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a1", "2"], " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"12", " ", "a1", " ", "a2", " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a2", "2"], " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", "a1", " ", 
                  SuperscriptBox["a3", "3"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", "a2", " ", 
                  SuperscriptBox["a3", "3"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a3", "4"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}]}], ")"}]}]]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{48., {2., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{40., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 59, 25007236357962444365, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{47., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 59, 25007236357962444365, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{35., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 59, 25007236357962444365, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{60., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[59]]], "Output",
 CellChangeTimes->{3.9042923945980067`*^9, 3.904292499985232*^9, 
  3.904297168617157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "msol", "]"}]], "Input",
 CellChangeTimes->{{3.904293771352307*^9, 3.9042937732881713`*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.9042937737565107`*^9, 3.904297168684976*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"test1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"rp", "\[Rule]", "1"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "7"}]}], ",", 
     RowBox[{"a3", "->", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890448330630623*^9, 3.890448332780681*^9}, {
   3.8904485277831244`*^9, 3.890448551614664*^9}, {3.8904486128960714`*^9, 
   3.890448618670704*^9}, 3.890448707038306*^9, {3.890448841612443*^9, 
   3.890448906910349*^9}, {3.890449245905244*^9, 3.890449260200631*^9}, {
   3.8904493366372685`*^9, 3.8904493801713576`*^9}, 3.8904494197597637`*^9, {
   3.892508215411446*^9, 3.892508238775071*^9}, {3.892508328498377*^9, 
   3.892508336642015*^9}, {3.892508389682797*^9, 3.892508425940338*^9}, {
   3.892508558530938*^9, 3.892508558674081*^9}},
 ExpressionUUID -> "80018bb0-5f67-4f27-a49b-17b6bc24c71e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"4", "/", "7"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"5", "/", "4"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"1", "/", "7"}]}], ",", 
     RowBox[{"a3", "->", 
      RowBox[{"7", "/", "6"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"5", "/", "3"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892508593154232*^9, 3.8925086235542803`*^9}, {
  3.9042052149064684`*^9, 3.904205218382387*^9}},
 ExpressionUUID -> "03ed4757-e17f-4c5f-926c-1e6323cd5cf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"2", "/", "5"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"7", "/", "3"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"9", "/", "5"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "5"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"5", "/", "3"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "7"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904292555814687*^9, 3.9042926082533503`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["EuclidBPS", "2"], "+", 
        RowBox[{"4", 
         SuperscriptBox["Pi", "2"]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "->", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "->", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "->", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "->", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.90429253762788*^9, 3.9042925377564373`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.109375`6.344753707790743", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9042925403146067`*^9, 3.9042926180572095`*^9, 
  3.904297171126189*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["EuclidBPS", "2"], "+", 
        RowBox[{"4", 
         SuperscriptBox["Pi", "2"]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "->", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "->", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "->", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "->", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9042052981505194`*^9, 3.9042053447324967`*^9}, {
  3.904292528547323*^9, 3.9042925297867527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.125`6.3479588476659545", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.904205325467142*^9, 3.9042053469535723`*^9}, 
   3.9042925328117375`*^9, 3.904292619989421*^9, 3.90429717335316*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["EuclidBPS", "2"], "+", 
        RowBox[{"4", 
         SuperscriptBox["Pi", "2"]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "->", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "->", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "->", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "->", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.9042926137957363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.21875`6.52828715966489", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.90429262359548*^9, 3.904297176754037*^9}]
}, Open  ]],

Cell["Supersymmetric on-shell action (confirmed for 3 test values)", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.892892644499673*^9}, {
   3.8928942771495028`*^9, 3.892894284352481*^9}, {3.9042916845696387`*^9, 
   3.904291690649871*^9}, {3.9042923253731775`*^9, 3.9042923266717815`*^9}, {
   3.90429375881234*^9, 3.904293763451894*^9}, {3.904296334563263*^9, 
   3.904296338232955*^9}, {3.90429650918535*^9, 3.904296509595254*^9}, {
   3.904296615027903*^9, 3.9042966152883067`*^9}, 3.9042971426687217`*^9},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "219b764c-92f3-4372-808f-749e984b94e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1", "=", 
   RowBox[{
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]1", "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2", "=", 
   RowBox[{
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]2", "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "=", 
   RowBox[{
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{"\[CapitalOmega]1", "+", "g"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]2", "=", 
   RowBox[{
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{"\[CapitalOmega]2", "+", "g"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]3", "=", 
   RowBox[{
    FractionBox["1", "T"], 
    RowBox[{"(", 
     RowBox[{"\[CapitalOmega]3", "+", "g"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8904617321959*^9, 3.890461793179288*^9}, {
  3.8904618923062563`*^9, 3.8904618943893757`*^9}, {3.890462024899313*^9, 
  3.890462034259444*^9}},
 ExpressionUUID -> "d695d120-dd8d-48b2-a0a1-bef1341129a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIbps", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["Pi", "2"], 
     RowBox[{"8", "G", " ", "g"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Phi]1", "2"], 
      SuperscriptBox["\[Phi]2", "2"]}], 
     RowBox[{"\[Omega]1", " ", "\[Omega]2", " ", "\[Omega]3"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8904617062620735`*^9, 3.8904617185376253`*^9}, {
  3.890462068859643*^9, 3.8904620838311043`*^9}, {3.8904769329667664`*^9, 
  3.890476938258206*^9}},
 ExpressionUUID -> "0c47d8be-ded2-40c0-92a0-e0459ec558b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"msol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Uh", "\[Equal]", "0"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", 
         FractionBox[
          RowBox[{"D1", "-", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"s2", "->", 
         FractionBox[
          RowBox[{"D2", "-", 
           RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
        RowBox[{"c1", "->", 
         FractionBox[
          RowBox[{"D1", "+", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"c2", "->", 
         FractionBox[
          RowBox[{"D2", "+", 
           RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
     RowBox[{"D2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "D1"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", 
          RowBox[{"g", 
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], 
    ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904292376178567*^9, 3.904292389522311*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", "\[Rule]", 
             RowBox[{
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["D1", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["D1", "4"]}], "-", 
                  RowBox[{"32", " ", "a1", " ", "g"}], "-", 
                  RowBox[{"32", " ", "a2", " ", "g"}], "-", 
                  RowBox[{"32", " ", "a3", " ", "g"}], "+", 
                  RowBox[{"64", " ", "a1", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                  RowBox[{"64", " ", "a2", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                  RowBox[{"64", " ", "a3", " ", 
                   SuperscriptBox["D1", "2"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a1", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a2", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "-", 
                  RowBox[{"32", " ", "a3", " ", 
                   SuperscriptBox["D1", "4"], " ", "g"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a1", " ", "a2", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a1", " ", "a3", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  RowBox[{"48", " ", "a2", " ", "a3", " ", 
                   SuperscriptBox["g", "2"]}], "+", 
                  TemplateBox[{"181"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["a1", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "3"], " ", "a2", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a1", " ", 
                   SuperscriptBox["a2", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a1", "3"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", "a1", " ", 
                   SuperscriptBox["a2", "2"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a2", "3"], " ", "a3", " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a1", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"12", " ", "a1", " ", "a2", " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["a3", "2"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a1", " ", 
                   SuperscriptBox["a3", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{"4", " ", "a2", " ", 
                   SuperscriptBox["a3", "3"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a3", "4"], " ", 
                   SuperscriptBox["D1", "8"], " ", 
                   SuperscriptBox["g", "4"]}]}], ")"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"m", "\[Rule]", 
             FractionBox[
              RowBox[{
               TemplateBox[{"685"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    RowBox[{"32", " ", "a1", " ", 
                    SuperscriptBox["a2", "2"], " ", "a3", " ", 
                    SuperscriptBox["D1", "2"]}], "+", 
                    TemplateBox[{"623"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{"16", " ", "a2", " ", 
                    SuperscriptBox["a3", "3"], " ", 
                    SuperscriptBox["D1", "6"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "6"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "4"]}]}], ")"}], "2"], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    TemplateBox[{"219"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "8"], " ", 
                    SuperscriptBox["g", "4"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["a1", "4"], " ", 
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a1", "3"], " ", 
                    SuperscriptBox["a2", "3"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox["a2", "4"], " ", 
                    SuperscriptBox["a3", "2"], " ", 
                    SuperscriptBox["D1", "4"]}], "+", 
                    TemplateBox[{"486"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    RowBox[{"16", " ", "a2", " ", 
                    SuperscriptBox["a3", "3"], " ", 
                    SuperscriptBox["D1", "4"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "8"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a3", "4"], " ", 
                    SuperscriptBox["D1", "4"], " ", 
                    SuperscriptBox["g", "4"], " ", 
                    SuperscriptBox["rp", "8"]}]}], ")"}]}]}]]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["D1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["D1", "4"]}], "-", 
                 RowBox[{"32", " ", "a1", " ", "g"}], "-", 
                 RowBox[{"32", " ", "a2", " ", "g"}], "-", 
                 RowBox[{"32", " ", "a3", " ", "g"}], "+", 
                 RowBox[{"64", " ", "a1", " ", 
                  SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                 RowBox[{"64", " ", "a2", " ", 
                  SuperscriptBox["D1", "2"], " ", "g"}], "+", 
                 TemplateBox[{"199"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"12", " ", "a1", " ", 
                  SuperscriptBox["a2", "2"], " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a2", "3"], " ", "a3", " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a1", "2"], " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"12", " ", "a1", " ", "a2", " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a2", "2"], " ", 
                  SuperscriptBox["a3", "2"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", "a1", " ", 
                  SuperscriptBox["a3", "3"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", "a2", " ", 
                  SuperscriptBox["a3", "3"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a3", "4"], " ", 
                  SuperscriptBox["D1", "8"], " ", 
                  SuperscriptBox["g", "4"]}]}], ")"}]}]]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{48., {2., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{40., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 73, 25007236357962444365, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{47., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 73, 25007236357962444365, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{35., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 73, 25007236357962444365, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{60., {1., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[73]]], "Output",
 CellChangeTimes->{3.9042923945980067`*^9, 3.904292499985232*^9, 
  3.90429643724465*^9, 3.904297177134368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "msol", "]"}]], "Input",
 CellChangeTimes->{{3.9042964484663754`*^9, 3.9042964511611705`*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.9042964519871335`*^9, 3.9042971771604147`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"test1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"rp", "\[Rule]", "1"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "7"}]}], ",", 
     RowBox[{"a3", "\[Rule]", "1"}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"7", "/", "5"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"6", "/", "7"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"4", "/", "5"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"11", "/", "10"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"6", "/", "5"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"9", "/", "7"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"7", "/", "10"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"11", "/", "6"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "2"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"5", "/", "3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890448330630623*^9, 3.890448332780681*^9}, {
   3.8904485277831244`*^9, 3.890448551614664*^9}, {3.8904486128960714`*^9, 
   3.890448618670704*^9}, 3.890448707038306*^9, {3.890448841612443*^9, 
   3.890448906910349*^9}, {3.890449245905244*^9, 3.890449260200631*^9}, {
   3.8904493366372685`*^9, 3.8904493801713576`*^9}, 3.8904494197597637`*^9, {
   3.8904621404909725`*^9, 3.890462145345023*^9}, {3.8904769965978365`*^9, 
   3.8904770228766937`*^9}, {3.892525850335374*^9, 3.8925259402808666`*^9}, {
   3.904297130567381*^9, 3.904297133965268*^9}},
 ExpressionUUID -> "e0200e1e-6f90-4db7-886c-e85c601cb54c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "7"}]}], ",", 
     RowBox[{"a3", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892536106194233*^9, 3.892536146962487*^9}, 
   3.90429649370313*^9},
 ExpressionUUID -> "1c77ce56-9669-4c30-afb5-8048f387c55d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"II", "-", "IIbps"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904296403977672*^9, 3.9042964453328915`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.375`6.396263527240509", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9042964398161764`*^9, 3.904296448153702*^9}, 
   3.904297179661516*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"II", "-", "IIbps"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904296403977672*^9, 3.904296462546876*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.515625`6.421245815327587", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9042964398161764`*^9, 3.904296471425479*^9}, 
   3.9042971822931824`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"II", "-", "IIbps"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "-", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"s2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "-", 
            RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
         RowBox[{"c1", "\[Rule]", 
          FractionBox[
           RowBox[{"D1", "+", 
            RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
         RowBox[{"c2", "\[Rule]", 
          FractionBox[
           RowBox[{"D2", "+", 
            RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"D2", "\[Rule]", 
       RowBox[{
        FractionBox["1", "D1"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]]}], ")"}]}]}]}], "/.",
      "msol"}], "/.", "test3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904296403977672*^9, 3.904296464000328*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4375`6.407544537650199", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9042964398161764`*^9, 3.904296474445224*^9}, 
   3.904297184838134*^9}]
}, Open  ]],

Cell["BPS values", "Text",
 CellChangeTimes->{{3.892892614401805*^9, 3.892892644499673*^9}, {
  3.8928942771495028`*^9, 3.892894284352481*^9}, {3.9042916845696387`*^9, 
  3.904291690649871*^9}, {3.9042923253731775`*^9, 3.9042923266717815`*^9}, {
  3.90429375881234*^9, 3.904293763451894*^9}, {3.904296334563263*^9, 
  3.904296338232955*^9}, {3.90429650918535*^9, 3.904296509595254*^9}, {
  3.904296615027903*^9, 3.9042966251378884`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "219b764c-92f3-4372-808f-749e984b94e7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"BPS", " ", "m", " ", "parameter"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042969261674385`*^9, 3.904296930076091*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mBPS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a1", "+", "a3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a2", "+", "a3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"a1", " ", "g"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"a2", " ", "g"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"a3", " ", "g"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["a2", "2"], "+", 
           SuperscriptBox["a3", "2"], "+", 
           RowBox[{"a1", " ", "a2"}], "+", 
           RowBox[{"a2", " ", "a3"}], "+", 
           RowBox[{"a3", " ", "a1"}]}], ")"}], " ", "g"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a2", "+", "a3"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a3", "+", "a1"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2"}], ")"}]}], "+", 
           RowBox[{"a1", " ", "a2", " ", "a3"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "g"}]}], ")"}], 
        "3"], 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a1", " ", "a2"}], "+", 
               RowBox[{"a2", " ", "a3"}], "+", 
               RowBox[{"a3", " ", "a1"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s1", "2"], "+", 
            SuperscriptBox["s2", "2"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s1", "2"], "+", 
         SuperscriptBox["s2", "2"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "g"}]}], ")"}], 
        "2"], 
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a1", "+", "a3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "+", "a3"}], ")"}], 
       SuperscriptBox["g", "3"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c1", "-", "c2"}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "g"}]}], ")"}], 
        "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["a3", "2"]}], ")"}], 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["a3", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", "a1", " ", "a2", " ", "a3"}]}], ")"}], 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "4"], "+", 
            SuperscriptBox["a2", "4"], "+", 
            SuperscriptBox["a3", "4"], "-", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], 
                SuperscriptBox["a2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], 
                SuperscriptBox["a3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a3", "2"], 
                SuperscriptBox["a1", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "a1", " ", "a2", " ", "a3", " ", 
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}]}]}], ")"}], 
          SuperscriptBox["g", "4"]}], " ", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "3"], "+", 
            SuperscriptBox["a2", "3"], "+", 
            SuperscriptBox["a3", "3"], "-", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", "a3"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a3", "+", "a1"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2"}], ")"}]}], "+", 
            RowBox[{"2", "a1", " ", "a2", " ", "a3"}]}], ")"}], 
          SuperscriptBox["g", "5"]}]}], " ", ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8915693981982636`*^9, 3.891569527518384*^9}, {
  3.891569559099619*^9, 3.8915695815820866`*^9}, {3.891577261789407*^9, 
  3.8915773260974655`*^9}, {3.8915774668556585`*^9, 3.8915775269089203`*^9}, {
  3.891577564781412*^9, 3.89157766022703*^9}},
 ExpressionUUID -> "493cb87e-06e6-4b71-b95f-5c8df2d5d2b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}], "==", 
    FractionBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"D1", " ", "D2"}]}]]}], ",", "D2"}], "]"}]], "Input",
 CellChangeTimes->{{3.892087098628291*^9, 3.8920871137786427`*^9}},
 ExpressionUUID -> "f746d2e4-8de8-4d95-97ad-0a7c928aaee0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"D2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"a1", " ", "g"}], "+", 
      RowBox[{"a2", " ", "g"}], "+", 
      RowBox[{"a3", " ", "g"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", "g"}]]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.892087264711157*^9, 3.892087287071724*^9}, 
   3.9042966617948556`*^9, 3.904296701476686*^9, 3.904297184926878*^9},
 ExpressionUUID -> "604d6daf-60c4-4a17-9625-f1f4391fbd71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Uh", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8915661272856035`*^9, 3.8915661597093945`*^9}, 
   3.8915776823376923`*^9, 3.892087191542542*^9},
 ExpressionUUID -> "1aa707a3-0685-4224-942e-c47648f4511a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.390625`5.612359947967774", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891566172268279*^9, 3.8915670536926184`*^9, 
  3.8915776833440104`*^9, 3.8920872050275717`*^9, 3.904296662191361*^9, 
  3.904297185352458*^9},
 ExpressionUUID -> "48e04172-188f-4adb-8978-9976dbf283af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"Uh", ",", "rp"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.891566167383751*^9, 3.8915661690536904`*^9}, 
   3.891577687428787*^9, 3.892087194501484*^9},
 ExpressionUUID -> "ad077fb5-12d6-4380-a00f-21eb7887c221"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3125`5.515449934959718", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8915661734574556`*^9, 3.891567054116806*^9, 
  3.891577690391811*^9, 3.89208720749809*^9, 3.9042966625523973`*^9, 
  3.9042971856731215`*^9},
 ExpressionUUID -> "ca726e5c-fca6-4aa7-9d30-08424257e7e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"BPS", " ", "angular", " ", "velocities"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042969184862823`*^9, 3.9042969227466307`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"test1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"rp", "\[Rule]", "1"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "7"}]}], ",", 
     RowBox[{"a3", "\[Rule]", "1"}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"7", "/", "5"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"6", "/", "7"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"4", "/", "5"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"11", "/", "10"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"6", "/", "5"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"9", "/", "7"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"7", "/", "10"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"11", "/", "6"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "2"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"5", "/", "3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890448330630623*^9, 3.890448332780681*^9}, {
   3.8904485277831244`*^9, 3.890448551614664*^9}, {3.8904486128960714`*^9, 
   3.890448618670704*^9}, 3.890448707038306*^9, {3.890448841612443*^9, 
   3.890448906910349*^9}, {3.890449245905244*^9, 3.890449260200631*^9}, {
   3.8904493366372685`*^9, 3.8904493801713576`*^9}, 3.8904494197597637`*^9, {
   3.8904621404909725`*^9, 3.890462145345023*^9}, {3.8904769965978365`*^9, 
   3.8904770228766937`*^9}, {3.892525850335374*^9, 3.8925259402808666`*^9}, {
   3.904297115955795*^9, 3.904297117389787*^9}},
 ExpressionUUID -> "e0200e1e-6f90-4db7-886c-e85c601cb54c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalOmega]1", "+", "g"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8915796071475224`*^9, 3.891579607477682*^9}, 
   3.892087082791486*^9},
 ExpressionUUID -> "049e190e-b298-46c3-a2f9-6ec103d2e359"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"257.296875`8.431034424797014", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891600526466019*^9, 3.891989922684724*^9, 
  3.892087200387992*^9, 3.8920874233352823`*^9, 3.904297203416482*^9, 
  3.9042974354424725`*^9, 3.904297757881872*^9},
 ExpressionUUID -> "85dbf6a5-3768-4395-bce4-1249340f6fba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalOmega]2", "+", "g"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.891989723311407*^9, 3.8920871434473543`*^9},
 ExpressionUUID -> "ef371029-a3b8-4bda-911b-38ef430b20d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"134.578838`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891990002379084*^9, 3.892087556405653*^9},
 ExpressionUUID -> "2b52b49d-2d2c-4da9-af7b-e9f66d262063"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalOmega]3", "+", "g"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.89198972748707*^9, 3.892087146340217*^9},
 ExpressionUUID -> "162ac9fa-e5f5-472e-9207-61a8fe1adb90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"134.214744`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891990081872857*^9, 3.8920876891132927`*^9},
 ExpressionUUID -> "385e2988-7ffe-4f5e-bbe4-0e4789c568fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"BPS", " ", "electrostatic", " ", "poentails"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9042968993337216`*^9, 3.904296915324867*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]1", "-", "1"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.891579585775481*^9, 3.891579597120058*^9}, 
   3.892087148628285*^9},
 ExpressionUUID -> "87d62323-5a21-42b6-8a04-5117371484cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.328125`5.536639234029656", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891990863176985*^9, 3.8920876897921886`*^9, 
  3.904296683366763*^9, 3.904297208102396*^9},
 ExpressionUUID -> "bdf34ed8-975c-4ebf-870a-3460a3e8bd73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]2", "-", "1"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.891989733168379*^9, 3.892087151188115*^9},
 ExpressionUUID -> "6724ba61-3a02-41f8-9f14-71434fe1a587"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.203125`5.328363291602574", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.891990883580735*^9, 3.892087689950747*^9, 
  3.9042966837570972`*^9, 3.904297208330024*^9},
 ExpressionUUID -> "ec677203-415c-4da3-a4fa-b3f23c02db5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"BPS", " ", "entropy"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042968993337216`*^9, 3.904296904034355*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["SS", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "Pi", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{
              FractionBox["16", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "g"}], ")"}], "3"]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Q1", "2"], "Q2"}], "+", 
                RowBox[{"Q1", " ", 
                 SuperscriptBox["Q2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox[
               SuperscriptBox["Pi", "2"], 
               RowBox[{"G", " ", 
                SuperscriptBox["g", "5"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"J1", " ", "J2"}], "+", 
                RowBox[{"J2", " ", "J3"}], "+", 
                RowBox[{"J3", " ", "J1"}]}], ")"}]}]}], 
            RowBox[{
             RowBox[{
              FractionBox["16", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "g"}], ")"}]], 
              RowBox[{"(", 
               RowBox[{"Q1", "+", "Q2"}], ")"}]}], "+", 
             FractionBox[
              SuperscriptBox["Pi", "2"], 
              RowBox[{"G", " ", 
               SuperscriptBox["g", "5"]}]]}]]]}], ")"}], "2"]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
        RowBox[{"rp", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"a1", " ", "a2"}], "+", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"a3", " ", "a1"}], "-", 
            RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "->", 
        FractionBox[
         RowBox[{"D1", "-", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"s2", "->", 
        FractionBox[
         RowBox[{"D2", "-", 
          RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
       RowBox[{"c1", "->", 
        FractionBox[
         RowBox[{"D1", "+", 
          RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
       RowBox[{"c2", "->", 
        FractionBox[
         RowBox[{"D2", "+", 
          RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
    RowBox[{"D2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"a1", " ", "g"}], "+", 
       RowBox[{"a2", " ", "g"}], "+", 
       RowBox[{"a3", " ", "g"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
       "g"}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8920868636697083`*^9, 3.892086901589452*^9}, {
   3.892086977257715*^9, 3.8920869989044113`*^9}, 3.892087279772388*^9},
 ExpressionUUID -> "6411dfdf-97d7-4c36-b87e-81d94b7fc701"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.8125`6.469692444399043", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.892086909362459*^9, {3.8920869838944483`*^9, 3.892087002152789*^9}, {
   3.892087274599286*^9, 3.8920872804035387`*^9}, 3.8932359530236783`*^9, 
   3.904296701229834*^9, 3.904297211241393*^9},
 ExpressionUUID -> "e73ac7c4-1875-43df-924c-0514bc991dbb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"BPS", " ", "charge", " ", "constraint"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9042968912939615`*^9, 3.9042968970862384`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"test1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"rp", "\[Rule]", "1"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "7"}]}], ",", 
     RowBox[{"a3", "\[Rule]", "1"}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"7", "/", "5"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"6", "/", "7"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"4", "/", "5"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"11", "/", "10"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"6", "/", "5"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"test3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", 
      RowBox[{"9", "/", "7"}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"7", "/", "10"}]}], ",", 
     RowBox[{"rp", "\[Rule]", 
      RowBox[{"11", "/", "6"}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{"5", "/", "2"}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      RowBox[{"5", "/", "3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890448330630623*^9, 3.890448332780681*^9}, {
   3.8904485277831244`*^9, 3.890448551614664*^9}, {3.8904486128960714`*^9, 
   3.890448618670704*^9}, 3.890448707038306*^9, {3.890448841612443*^9, 
   3.890448906910349*^9}, {3.890449245905244*^9, 3.890449260200631*^9}, {
   3.8904493366372685`*^9, 3.8904493801713576`*^9}, 3.8904494197597637`*^9, {
   3.8904621404909725`*^9, 3.890462145345023*^9}, {3.8904769965978365`*^9, 
   3.8904770228766937`*^9}, {3.892525850335374*^9, 3.8925259402808666`*^9}, {
   3.904297115955795*^9, 3.904297117389787*^9}},
 ExpressionUUID -> "e0200e1e-6f90-4db7-886c-e85c601cb54c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["g", "3"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Q1", "2"], "Q2"}], "+", 
             RowBox[{"Q1", " ", 
              SuperscriptBox["Q2", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["Pi", "2"], 
            RowBox[{"G", " ", 
             SuperscriptBox["g", "5"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"J1", " ", "J2"}], "+", 
             RowBox[{"J2", " ", "J3"}], "+", 
             RowBox[{"J3", " ", "J1"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{
           FractionBox["8", "g"], 
           RowBox[{"(", 
            RowBox[{"Q1", "+", "Q2"}], ")"}]}], "-", 
          FractionBox[
           SuperscriptBox["Pi", "2"], 
           RowBox[{"G", " ", 
            SuperscriptBox["g", "5"]}]]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["Pi", "2"], 
              RowBox[{"16", "G", " ", 
               SuperscriptBox["g", "5"]}]]}], 
            RowBox[{"(", 
             RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", 
              SuperscriptBox["g", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Q1", "2"], "+", 
              SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", 
              SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox["Pi", "2"], 
                  RowBox[{"8", "G", " ", 
                   SuperscriptBox["g", "5"]}]]}], "J1", " ", "J2", " ", 
                "J3"}], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"16", 
                  SuperscriptBox["g", "4"]}]], 
                SuperscriptBox["Q1", "2"], 
                SuperscriptBox["Q2", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["Pi", "2"], 
                    RowBox[{"16", "G", " ", 
                    SuperscriptBox["g", "5"]}]]}], 
                  RowBox[{"(", 
                   RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", 
                    SuperscriptBox["g", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["Q1", "2"], "+", 
                    SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"2", 
                    SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
               "2"]]}]]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
         RowBox[{"rp", "\[Rule]", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"a1", " ", "a2"}], "+", 
             RowBox[{"a2", " ", "a3"}], "+", 
             RowBox[{"a3", " ", "a1"}], "-", 
             RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", 
         FractionBox[
          RowBox[{"D1", "-", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"s2", "->", 
         FractionBox[
          RowBox[{"D2", "-", 
           RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
        RowBox[{"c1", "->", 
         FractionBox[
          RowBox[{"D1", "+", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"c2", "->", 
         FractionBox[
          RowBox[{"D2", "+", 
           RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
     RowBox[{"D2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"a1", " ", "g"}], "+", 
        RowBox[{"a2", " ", "g"}], "+", 
        RowBox[{"a3", " ", "g"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
        "g"}]]}]}], "/.", "test1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9042969505402937`*^9, 3.9042969739942565`*^9}, {
  3.9042970111790495`*^9, 3.9042970802579837`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.015625`4.214419939295737", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9042969624868546`*^9, 3.9042969744486017`*^9}, {
   3.904297019650447*^9, 3.9042970811639414`*^9}, 3.9042971221859627`*^9, 
   3.9042972113713923`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["g", "3"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Q1", "2"], "Q2"}], "+", 
             RowBox[{"Q1", " ", 
              SuperscriptBox["Q2", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["Pi", "2"], 
            RowBox[{"G", " ", 
             SuperscriptBox["g", "5"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"J1", " ", "J2"}], "+", 
             RowBox[{"J2", " ", "J3"}], "+", 
             RowBox[{"J3", " ", "J1"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{
           FractionBox["8", "g"], 
           RowBox[{"(", 
            RowBox[{"Q1", "+", "Q2"}], ")"}]}], "-", 
          FractionBox[
           SuperscriptBox["Pi", "2"], 
           RowBox[{"G", " ", 
            SuperscriptBox["g", "5"]}]]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["Pi", "2"], 
              RowBox[{"16", "G", " ", 
               SuperscriptBox["g", "5"]}]]}], 
            RowBox[{"(", 
             RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", 
              SuperscriptBox["g", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Q1", "2"], "+", 
              SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", 
              SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox["Pi", "2"], 
                  RowBox[{"8", "G", " ", 
                   SuperscriptBox["g", "5"]}]]}], "J1", " ", "J2", " ", 
                "J3"}], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"16", 
                  SuperscriptBox["g", "4"]}]], 
                SuperscriptBox["Q1", "2"], 
                SuperscriptBox["Q2", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["Pi", "2"], 
                    RowBox[{"16", "G", " ", 
                    SuperscriptBox["g", "5"]}]]}], 
                  RowBox[{"(", 
                   RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", 
                    SuperscriptBox["g", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["Q1", "2"], "+", 
                    SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"2", 
                    SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
               "2"]]}]]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
         RowBox[{"rp", "\[Rule]", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"a1", " ", "a2"}], "+", 
             RowBox[{"a2", " ", "a3"}], "+", 
             RowBox[{"a3", " ", "a1"}], "-", 
             RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", 
         FractionBox[
          RowBox[{"D1", "-", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"s2", "->", 
         FractionBox[
          RowBox[{"D2", "-", 
           RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
        RowBox[{"c1", "->", 
         FractionBox[
          RowBox[{"D1", "+", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"c2", "->", 
         FractionBox[
          RowBox[{"D2", "+", 
           RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
     RowBox[{"D2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"a1", " ", "g"}], "+", 
        RowBox[{"a2", " ", "g"}], "+", 
        RowBox[{"a3", " ", "g"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
        "g"}]]}]}], "/.", "test2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.904297095348299*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.03125`4.515449934959718", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9042971015262737`*^9, 3.9042971223347063`*^9}, 
   3.90429721147412*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["g", "3"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Q1", "2"], "Q2"}], "+", 
             RowBox[{"Q1", " ", 
              SuperscriptBox["Q2", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["Pi", "2"], 
            RowBox[{"G", " ", 
             SuperscriptBox["g", "5"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"J1", " ", "J2"}], "+", 
             RowBox[{"J2", " ", "J3"}], "+", 
             RowBox[{"J3", " ", "J1"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{
           FractionBox["8", "g"], 
           RowBox[{"(", 
            RowBox[{"Q1", "+", "Q2"}], ")"}]}], "-", 
          FractionBox[
           SuperscriptBox["Pi", "2"], 
           RowBox[{"G", " ", 
            SuperscriptBox["g", "5"]}]]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["Pi", "2"], 
              RowBox[{"16", "G", " ", 
               SuperscriptBox["g", "5"]}]]}], 
            RowBox[{"(", 
             RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", 
              SuperscriptBox["g", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Q1", "2"], "+", 
              SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", 
              SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox["Pi", "2"], 
                  RowBox[{"8", "G", " ", 
                   SuperscriptBox["g", "5"]}]]}], "J1", " ", "J2", " ", 
                "J3"}], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"16", 
                  SuperscriptBox["g", "4"]}]], 
                SuperscriptBox["Q1", "2"], 
                SuperscriptBox["Q2", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["Pi", "2"], 
                    RowBox[{"16", "G", " ", 
                    SuperscriptBox["g", "5"]}]]}], 
                  RowBox[{"(", 
                   RowBox[{"J1", "+", "J2", "+", "J3"}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"8", 
                    SuperscriptBox["g", "2"]}]], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["Q1", "2"], "+", 
                    SuperscriptBox["Q2", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"2", 
                    SuperscriptBox["g", "2"]}]], "Q1", " ", "Q2"}]}], ")"}], 
               "2"]]}]]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[Rule]", "mBPS"}], ",", 
         RowBox[{"rp", "\[Rule]", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"a1", " ", "a2"}], "+", 
             RowBox[{"a2", " ", "a3"}], "+", 
             RowBox[{"a3", " ", "a1"}], "-", 
             RowBox[{"a1", " ", "a2", " ", "a3", " ", "g"}]}], 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "g"}]}]]]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", 
         FractionBox[
          RowBox[{"D1", "-", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"s2", "->", 
         FractionBox[
          RowBox[{"D2", "-", 
           RowBox[{"1", "/", "D2"}]}], "2"]}], ",", 
        RowBox[{"c1", "->", 
         FractionBox[
          RowBox[{"D1", "+", 
           RowBox[{"1", "/", "D1"}]}], "2"]}], ",", 
        RowBox[{"c2", "->", 
         FractionBox[
          RowBox[{"D2", "+", 
           RowBox[{"1", "/", "D2"}]}], "2"]}]}], "}"}]}], "/.", 
     RowBox[{"D2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"a1", " ", "g"}], "+", 
        RowBox[{"a2", " ", "g"}], "+", 
        RowBox[{"a3", " ", "g"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], " ", "D1", " ", 
        "g"}]]}]}], "/.", "test3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.904297096775487*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.015625`4.214419939295737", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.904297101658405*^9, 3.904297122449438*^9}, 
   3.9042972115708756`*^9}]
}, Open  ]]
},
WindowSize->{1368, 829},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>0.75 Inherited,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "0ac03311-495d-4788-aeaa-06ad3456b2e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 266, 4, 36, "Text"],
Cell[CellGroupData[{
Cell[849, 28, 865, 23, 24, "Input"],
Cell[1717, 53, 894, 23, 23, "Output"]
}, Open  ]],
Cell[2626, 79, 8300, 227, 127, "Input"],
Cell[10929, 308, 163, 3, 24, "Input"],
Cell[11095, 313, 347, 9, 24, "Input"],
Cell[11445, 324, 446, 10, 24, "Input"],
Cell[11894, 336, 241, 4, 36, "Text"],
Cell[12138, 342, 7007, 214, 139, "Input"],
Cell[19148, 558, 1158, 31, 70, "Input"],
Cell[20309, 591, 7706, 231, 150, "Input"],
Cell[28018, 824, 722, 20, 38, "Input"],
Cell[CellGroupData[{
Cell[28765, 848, 2707, 76, 42, "Input"],
Cell[31475, 926, 2826, 81, 39, "Output"]
}, Open  ]],
Cell[34316, 1010, 821, 21, 38, "Input"],
Cell[35140, 1033, 262, 4, 36, "Text"],
Cell[35405, 1039, 939, 29, 79, "Input"],
Cell[36347, 1070, 294, 5, 36, "Text"],
Cell[36644, 1077, 4115, 126, 135, "Input"],
Cell[40762, 1205, 1917, 38, 39, "Input"],
Cell[42682, 1245, 6199, 173, 109, "Input"],
Cell[48884, 1420, 4470, 118, 57, "Input"],
Cell[53357, 1540, 307, 5, 27, "Text"],
Cell[53667, 1547, 135, 2, 18, "Input"],
Cell[53805, 1551, 1084, 31, 35, "Input"],
Cell[54892, 1584, 164, 3, 18, "Input"],
Cell[55059, 1589, 8990, 277, 129, "Input"],
Cell[64052, 1868, 165, 3, 18, "Input"],
Cell[64220, 1873, 2308, 75, 61, "Input"],
Cell[66531, 1950, 138, 2, 18, "Input"],
Cell[66672, 1954, 585, 17, 35, "Input"],
Cell[67260, 1973, 167, 3, 18, "Input"],
Cell[67430, 1978, 16461, 466, 248, "Input"],
Cell[83894, 2446, 171, 3, 18, "Input"],
Cell[84068, 2451, 5984, 168, 86, "Input"],
Cell[90055, 2621, 132, 2, 18, "Input"],
Cell[90190, 2625, 727, 20, 24, "Input"],
Cell[90920, 2647, 3192, 91, 42, "Input"],
Cell[94115, 2740, 6622, 182, 130, "Input"],
Cell[100740, 2924, 11072, 310, 188, "Input"],
Cell[CellGroupData[{
Cell[111837, 3238, 162, 3, 24, "Input"],
Cell[112002, 3243, 227, 3, 23, "Output"]
}, Open  ]],
Cell[112244, 3249, 669, 16, 24, "Input"],
Cell[112916, 3267, 540, 14, 38, "Input"],
Cell[113459, 3283, 13405, 351, 271, "Input"],
Cell[126867, 3636, 16779, 452, 346, "Input"],
Cell[CellGroupData[{
Cell[143671, 4092, 189, 4, 24, "Input"],
Cell[143863, 4098, 866, 13, 23, "Output"]
}, Open  ]],
Cell[144744, 4114, 2277, 63, 59, "Input"],
Cell[CellGroupData[{
Cell[147046, 4181, 21237, 513, 310, "Input"],
Cell[168286, 4696, 870, 13, 23, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169193, 4714, 21266, 513, 310, "Input"],
Cell[190462, 5229, 766, 11, 23, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191265, 5245, 20709, 506, 310, "Input"],
Cell[211977, 5753, 164, 2, 23, "Output"]
}, Open  ]],
Cell[212156, 5758, 398, 7, 36, "Text"],
Cell[CellGroupData[{
Cell[212579, 5769, 1394, 42, 41, "Input"],
Cell[213976, 5813, 573, 10, 23, "Output"]
}, Open  ]],
Cell[214564, 5826, 456, 8, 36, "Text"],
Cell[215023, 5836, 564, 17, 39, "Input"],
Cell[CellGroupData[{
Cell[215612, 5857, 1109, 35, 41, "Input"],
Cell[216724, 5894, 22508, 498, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239269, 6397, 130, 2, 24, "Input"],
Cell[239402, 6401, 94, 1, 23, "Output"]
}, Open  ]],
Cell[239511, 6405, 1180, 26, 24, "Input"],
Cell[240694, 6433, 819, 23, 24, "Input"],
Cell[241516, 6458, 761, 23, 24, "Input"],
Cell[CellGroupData[{
Cell[242302, 6485, 1271, 39, 41, "Input"],
Cell[243576, 6526, 240, 6, 23, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243853, 6537, 1325, 40, 41, "Input"],
Cell[245181, 6579, 284, 6, 23, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245502, 6590, 1248, 39, 41, "Input"],
Cell[246753, 6631, 208, 5, 23, "Output"]
}, Open  ]],
Cell[246976, 6639, 613, 8, 36, "Text"],
Cell[247592, 6649, 1150, 38, 158, "Input"],
Cell[248745, 6689, 578, 16, 43, "Input"],
Cell[CellGroupData[{
Cell[249348, 6709, 1109, 35, 41, "Input"],
Cell[250460, 6746, 22529, 498, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273026, 7249, 132, 2, 24, "Input"],
Cell[273161, 7253, 96, 1, 23, "Output"]
}, Open  ]],
Cell[273272, 7257, 2333, 61, 59, "Input"],
Cell[275608, 7320, 525, 15, 18, "Input"],
Cell[CellGroupData[{
Cell[276158, 7339, 1203, 36, 30, "Input"],
Cell[277364, 7377, 238, 6, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277639, 7388, 1201, 36, 30, "Input"],
Cell[278843, 7426, 243, 6, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279123, 7437, 1201, 36, 30, "Input"],
Cell[280327, 7475, 239, 6, 17, "Output"]
}, Open  ]],
Cell[280581, 7484, 534, 8, 27, "Text"],
Cell[281118, 7494, 172, 3, 18, "Input"],
Cell[281293, 7499, 6454, 183, 58, "Input"],
Cell[CellGroupData[{
Cell[287772, 7686, 398, 11, 29, "Input"],
Cell[288173, 7699, 585, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288795, 7720, 1774, 53, 34, "Input"],
Cell[290572, 7775, 321, 6, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290930, 7786, 1831, 55, 34, "Input"],
Cell[292764, 7843, 318, 6, 17, "Output"]
}, Open  ]],
Cell[293097, 7852, 181, 3, 18, "Input"],
Cell[293281, 7857, 2333, 61, 44, "Input"],
Cell[CellGroupData[{
Cell[295639, 7922, 1789, 54, 34, "Input"],
Cell[297431, 7978, 343, 6, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297811, 7989, 1761, 53, 34, "Input"],
Cell[299575, 8044, 206, 4, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299818, 8053, 1758, 53, 34, "Input"],
Cell[301579, 8108, 208, 4, 17, "Output"]
}, Open  ]],
Cell[301802, 8115, 187, 4, 18, "Input"],
Cell[CellGroupData[{
Cell[302014, 8123, 1785, 54, 34, "Input"],
Cell[303802, 8179, 270, 5, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304109, 8189, 1757, 53, 34, "Input"],
Cell[305869, 8244, 270, 5, 17, "Output"]
}, Open  ]],
Cell[306154, 8252, 160, 3, 18, "Input"],
Cell[CellGroupData[{
Cell[306339, 8259, 3233, 95, 88, "Input"],
Cell[309575, 8356, 372, 7, 17, "Output"]
}, Open  ]],
Cell[309962, 8366, 180, 3, 18, "Input"],
Cell[310145, 8371, 2333, 61, 44, "Input"],
Cell[CellGroupData[{
Cell[312503, 8436, 5178, 150, 129, "Input"],
Cell[317684, 8588, 272, 5, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317993, 8598, 5097, 149, 129, "Input"],
Cell[323093, 8749, 192, 4, 17, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323322, 8758, 5097, 149, 129, "Input"],
Cell[328422, 8909, 192, 4, 17, "Output"]
}, Open  ]]
}
]
*)


